Nonequilibrium phonon backaction on the current noise in atomic-sized junctions

We study backaction effects of phonon heating due to tunneling electrons on the current noise in atomic-sized junctions. Deriving a generalized kinetic approximation within the extended Keldysh Green's functions technique, we demonstrate the existence of a characteristic backaction contribution to the noise in case of low external phonon damping. We provide a physically intuitive interpretation of this contribution at large voltage in terms of slow fluctuations of the phonon occupation, and show that it generally gives a significant correction to the noise above the phonon emission threshold.

==> heating_EPAPS_damping.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    245023,       6103]
NotebookOptionsPosition[    236748,       5838]
NotebookOutlinePosition[    237163,       5856]
CellTagsIndexPosition[    237120,       5853]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Introduction", "Section",
 CellChangeTimes->{{3.4843123423338337`*^9, 3.484312345094592*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "This", " ", "notebook", " ", "contains", " ", "the", " ", "complete", " ",
     "expressions", " ", "for", " ", "the", " ", "corrections", " ", "to", 
    " ", "noise", "  ", "due", " ", "to", " ", "weak", " ", "electron"}], "-", 
   RowBox[{"phonon", " ", "coupling"}]}], ",", " ", 
  RowBox[{
  "including", " ", "the", " ", "effects", " ", "of", "  ", "finite", " ", 
   StyleBox["phonon",
    FontSlant->"Italic"], 
   StyleBox[" ",
    FontSlant->"Italic"], 
   StyleBox["damping",
    FontSlant->"Italic"], 
   StyleBox[" ",
    FontSlant->"Italic"], "due", " ", "to", " ", "coupling", " ", "to", " ", 
   "an", " ", "external", " ", "heath", " ", 
   RowBox[{"bath", "."}]}]}]], "Text",
 CellChangeTimes->{{3.4873146123997517`*^9, 3.48731470631301*^9}, {
  3.487314797010291*^9, 3.4873148161119347`*^9}, {3.512969503604968*^9, 
  3.512969505146744*^9}, {3.512969537305579*^9, 3.512969571356078*^9}, {
  3.512969668410842*^9, 3.512969671113113*^9}, {3.512969859278417*^9, 
  3.512970357608773*^9}, {3.513842217172936*^9, 3.5138422343844633`*^9}, {
  3.5141043152442713`*^9, 3.514104319901977*^9}, {3.520055027947156*^9, 
  3.520055053017323*^9}, {3.520061288449424*^9, 3.5200612894460793`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"We", " ", "write", " ", "the", " ", "total", " ", "noise", "  ", 
   RowBox[{
   "as", ":", "\[IndentingNewLine]", 
    "\t\t                                   ", "S"}]}], "=", 
  RowBox[{
   SubscriptBox["S", "elastic"], "+", 
   SubscriptBox["S", "eph"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"where", " ", 
    SubscriptBox["S", "elastic"], " ", "is", " ", "the", " ", "elastic", " ", 
    "noise", " ", "and", "  ", 
    SubscriptBox["S", "eph"], " ", "is", " ", "the", " ", "correction", " ", 
    "due", " ", "to", " ", "electron"}], "-", 
   RowBox[{"phonon", " ", "coupling"}]}], ",", " ", 
  RowBox[{
   RowBox[{"with", " ", 
    SubscriptBox["S", "eph"]}], "=", " ", 
   RowBox[{
    SubscriptBox["S", "av"], "+", 
    RowBox[{
     SubscriptBox["S", "ba"], "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.5129703257388573`*^9, 3.5129703662156687`*^9}, {
  3.512970899793201*^9, 3.512970909070418*^9}, {3.513842267842577*^9, 
  3.513842304753647*^9}, {3.514104327149191*^9, 3.514104329532777*^9}, {
  3.51479483648248*^9, 3.514794853641169*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "av"], " ", "is", " ", "the", " ", "correction", " ", 
   "to", " ", "noise", " ", "due", " ", "to", " ", "coupling", " ", "to", " ",
    "a", " ", "\"\<static phonon\>\"", " ", "with", " ", "a", " ", 
   StyleBox["fixed",
    FontSlant->"Italic"], 
   StyleBox[" ",
    FontSlant->"Italic"], 
   RowBox[{"occupation", ".", " ", "It"}], " ", "corresponds", " ", "exactly",
    " ", "to", " ", "the", " ", "result", " ", "of", "  ", "Haupt", " ", "et",
    " ", 
   RowBox[{"al", "."}]}], ",", " ", 
  RowBox[{"PRB", " ", "82"}], ",", " ", 
  RowBox[{"165441", " ", 
   RowBox[{"(", "2010", ")"}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "with", " ", "the", " ", "thermal", " ", "occupation", " ", "replaced", 
    " ", "by", " ", "the", " ", "non"}], "-", 
   RowBox[{"equilibrium", " ", 
    RowBox[{"one", ".", " "}]}]}]}]], "Text",
 CellChangeTimes->{{3.5129703724795017`*^9, 3.512970377478859*^9}, {
   3.512970590336985*^9, 3.512970600384952*^9}, {3.5129716943480453`*^9, 
   3.512971702112115*^9}, 3.5129717636732283`*^9, {3.513842311689982*^9, 
   3.5138423424168787`*^9}, {3.51410438059702*^9, 3.514104382075189*^9}, 
   3.5141044826157722`*^9, 3.514194833681576*^9, 3.5141949359915447`*^9, 
   3.514794843865712*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["S", "ba"], " ", "is", " ", "the", "  ", "back"}], "-", 
   RowBox[{
   "action", " ", "correction", " ", "due", " ", "to", " ", "current"}], "-", 
   
   RowBox[{
   "driven", " ", "fluctuations", " ", "of", " ", "the", " ", "occupation", 
    " ", "of", " ", "the", " ", 
    RowBox[{"phonon", ".", "  ", "For"}], " ", "thermally", " ", 
    "equilibrated", " ", "phonons", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"i", ".", "e", "."}], ",", " ", 
      RowBox[{
      "strong", " ", "coupling", " ", "to", " ", "the", " ", "external", " ", 
       "bath"}]}], ")"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"it", " ", "is", "  ", 
    SubscriptBox["S", "ba"]}], "=", "0."}]}]], "Text",
 CellChangeTimes->{{3.5129706548276787`*^9, 3.512970655212983*^9}, {
  3.5129707919550734`*^9, 3.512970792962452*^9}, {3.51297094224547*^9, 
  3.512970959852675*^9}, {3.5138423451126957`*^9, 3.513842409318296*^9}, {
  3.5141048088220882`*^9, 3.514104811989686*^9}, {3.520061313571659*^9, 
  3.520061332866696*^9}, {3.520077750980834*^9, 3.520077780653625*^9}}],

Cell[CellGroupData[{

Cell["Notation", "Subsection",
 CellChangeTimes->{{3.484306900661495*^9, 3.484306902568068*^9}}],

Cell[BoxData[
 RowBox[{"For", " ", "sake", " ", "of", " ", "simplicity", " ", "we", " ", 
  "adopted", " ", "here", " ", "the", " ", "following", " ", 
  RowBox[{"notation", ":"}]}]], "Text",
 CellChangeTimes->{{3.484313232624613*^9, 3.4843133357503147`*^9}, 
   3.4888061658456297`*^9, {3.5129708725753937`*^9, 3.512970880046685*^9}}],

Cell[CellGroupData[{

Cell["Electronic properties of the junction", "Subsubsection",
 CellChangeTimes->{{3.484313748256235*^9, 3.484313785657012*^9}}],

Cell[BoxData[{
 RowBox[{"Retarded", " ", "and", " ", "advanced", " ", 
  RowBox[{"Green", "'"}], "s", " ", "functions"}], "\[IndentingNewLine]", 
 RowBox[{"gr", "=", 
  SuperscriptBox["g", "r"]}], "\[IndentingNewLine]", 
 RowBox[{"ga", "=", 
  SuperscriptBox["g", "a"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Regr", "=", 
   RowBox[{"Re", "[", 
    SuperscriptBox["g", "r"], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Broadening", " ", "due", " ", "to", " ", "coupling", " ", "to", " ",
   "the", " ", "leads"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]L", "=", 
  SubscriptBox["\[CapitalGamma]", "L"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]R", "=", 
   SubscriptBox["\[CapitalGamma]", "R"]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Spectral", " ", "densities"}], "\[IndentingNewLine]", 
 RowBox[{"AL", "=", 
  RowBox[{
   SubscriptBox["A", "L"], "=", 
   RowBox[{
   "gr", ".", "\[CapitalGamma]L", ".", "ga"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"AR", "=", 
  RowBox[{
   SubscriptBox["A", "R"], "=", 
   RowBox[{
   "gr", ".", "\[CapitalGamma]R", ".", "ga"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"At", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["A", "L"], "+", 
    SubscriptBox["A", "R"]}], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"gr", "-", "ga"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]A", "=", 
   RowBox[{
    SubscriptBox["A", "L"], "-", 
    SubscriptBox["A", "R"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Elastic", " ", "transmission", " ", 
  "matrix"}], "\[IndentingNewLine]", 
 RowBox[{"T", "=", 
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "L"], 
   SubscriptBox["A", "R"]}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.4843069091133204`*^9, 3.4843070669705553`*^9}, {
   3.484307119185379*^9, 3.484307474559887*^9}, {3.484307987025661*^9, 
   3.48430800697675*^9}, {3.4843100263180437`*^9, 3.484310036917532*^9}, {
   3.484310314091156*^9, 3.484310331602899*^9}, {3.4843103633016043`*^9, 
   3.484310399427602*^9}, {3.484312556754744*^9, 3.4843125843384533`*^9}, 
   3.484313095992867*^9, {3.484313339992651*^9, 3.48431339916742*^9}, {
   3.484313441998999*^9, 3.4843134638740053`*^9}, {3.484313497834375*^9, 
   3.484313566087185*^9}, {3.48431377016436*^9, 3.4843138004738894`*^9}, 
   3.486960471933968*^9, {3.487059994399225*^9, 3.487060019262391*^9}, 
   3.487060059955653*^9, {3.493378720036397*^9, 3.493378765587866*^9}, {
   3.4941513185514317`*^9, 3.4941513220785427`*^9}}],

Cell[BoxData[
 RowBox[{"Note", ":", 
  RowBox[{
  "all", " ", "the", " ", "above", " ", "quatities", " ", "have", " ", "to", 
   " ", "be", " ", "understood", " ", "as", " ", "matrices", " ", "in", " ", 
   "the", " ", "electronic", " ", 
   RowBox[{"space", "!"}]}]}]], "Text",
 CellChangeTimes->{{3.484313964750548*^9, 3.484313976382593*^9}, {
  3.4843140120467854`*^9, 3.484314012945404*^9}, {3.520077803128582*^9, 
  3.520077803593053*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phonon properties", "Subsubsection",
 CellChangeTimes->{{3.484313814391427*^9, 3.484313818320663*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Phonon", " ", 
   RowBox[{"energy", ":", "  ", "\[CapitalOmega]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Average", " ", "phonon", " ", "occupation"}], "\[IndentingNewLine]", 
 RowBox[{"Nb", "=", 
  OverscriptBox["N", "_"]}]}], "Text",
 CellChangeTimes->{{3.484313842327774*^9, 3.484313861654806*^9}, {
  3.487330213878339*^9, 3.487330242173967*^9}, {3.512969691990896*^9, 
  3.5129696932149153`*^9}, {3.5129697267357283`*^9, 3.512969769723699*^9}, {
  3.512972201858926*^9, 3.5129722031704903`*^9}, {3.513842433749248*^9, 
  3.5138424392131557`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electron - phonon coupling matrix", "Subsubsection",
 CellChangeTimes->{{3.4843138634751387`*^9, 3.484313876622077*^9}}],

Cell[BoxData[
 RowBox[{"Electron", "-", 
  RowBox[{"phonon", " ", "coupling", " ", 
   RowBox[{"matrix", ":", " ", "M"}]}]}]], "Text",
 CellChangeTimes->{{3.484313913588148*^9, 3.484313933035627*^9}, {
  3.4843140270387*^9, 3.484314030485641*^9}, {3.513842453417481*^9, 
  3.513842454513021*^9}}],

Cell[BoxData[
 RowBox[{"Note", ":", 
  RowBox[{
  "M", " ", "is", " ", "again", " ", "a", "  ", "matrix", " ", "in", " ", 
   "the", " ", "electronic", " ", 
   RowBox[{"space", "!"}]}]}]], "Text",
 CellChangeTimes->{{3.484313964750548*^9, 3.484313976382593*^9}, {
  3.4843140120467854`*^9, 3.484314059700577*^9}, {3.514104913681525*^9, 
  3.5141049170804377`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coupling to the external bath", "Subsubsection",
 CellChangeTimes->{{3.520055155551855*^9, 3.520055161358481*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Eta]", " ", "=", " ", 
    RowBox[{"J", " ", 
     RowBox[{"(", "\[CapitalOmega]", ")"}]}]}], " ", ",", " ", 
   RowBox[{"where", " ", "J", 
    RowBox[{"(", "\[CapitalOmega]", ")"}], " ", "is", " ", "the", " ", "bath",
     " ", "spectral", " ", "density", " ", "at", " ", "the", " ", "frequency",
     " ", "of", " ", "the", " ", "phonon", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "see", " ", "the", " ", "associated", " ", "notes", " ", "for", " ", 
       "further", " ", "detials"}], ")"}], "."}]}]}]}]], "Text",
 CellChangeTimes->{{3.520055449152989*^9, 3.520055461759981*^9}, {
  3.5200613819847116`*^9, 3.520061432205778*^9}, {3.520077822441432*^9, 
  3.520077822841123*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Others", "Subsubsection",
 CellChangeTimes->{{3.484314064602178*^9, 3.484314065644039*^9}}],

Cell[BoxData[{
 RowBox[{"Inverse", " ", "temperature"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]", "=", 
  FractionBox["1", 
   RowBox[{
    SubscriptBox["k", "B"], "T"}]]}]}], "Text"],

Cell[BoxData[{
 RowBox[{"Fermi", " ", "function"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nF", "[", "x", "]"}], "=", " ", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "x"}]], "+", "1"}]], 
  "                                     "}]}], "Text",
 CellChangeTimes->{{3.4843135812569733`*^9, 3.4843136237801723`*^9}}],

Cell[BoxData[{
 RowBox[{"Bose", " ", "distribution"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nB", "[", "x", "]"}], "=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "x"}]], "-", "1"}]]}]}], "Text",
 CellChangeTimes->{{3.520055404798422*^9, 3.520055424302533*^9}}],

Cell[BoxData[{
 RowBox[{"Hilbert", " ", "Transform", " ", "of", " ", "the", " ", "function", 
  " ", 
  RowBox[{"\[CurlyPhi]", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HT", "[", 
   RowBox[{
    RowBox[{"\[CurlyPhi]", "[", "y", "]"}], ",", "x"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", "\[Pi]"], "PP", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{"\[CurlyPhi]", "[", "y", "]"}], 
      RowBox[{"y", "-", "x"}]], 
     RowBox[{"\[DifferentialD]", "y", "              "}]}]}]}]}]}], "Text",
 CellChangeTimes->{
  3.484313638239337*^9, {3.4959655530605793`*^9, 3.495965555025405*^9}, {
   3.4959847989872313`*^9, 3.49598480007708*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elastic noise  ", "Section",
 CellChangeTimes->{{3.512971021638338*^9, 3.5129710959412003`*^9}, 
   3.513842525086371*^9}],

Cell[BoxData[
 RowBox[{"see", ",", " ", 
  RowBox[{"e", ".", "g", "."}], ",", " ", 
  RowBox[{"Blanter", " ", "and", " ", "Buettiker"}], ",", 
  RowBox[{"Phys", ".", "Rep", ".", "   ", "336"}], ",", 
  RowBox[{"1", " ", 
   RowBox[{
    RowBox[{"(", "2000", ")"}], "."}]}]}]], "Text",
 CellChangeTimes->{{3.513842549174358*^9, 3.513842562950548*^9}, {
  3.51419523791381*^9, 3.514195247863077*^9}, {3.5200778297922*^9, 
  3.520077837441204*^9}}],

Cell[BoxData[
 RowBox[{"Sel", "=", 
  FractionBox[
   SubscriptBox["S", "elastic"], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.512971100799953*^9, 3.512971104900132*^9}, {
  3.512971200201743*^9, 3.512971211633155*^9}, {3.5138424764248247`*^9, 
  3.51384247733676*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Sel", "=", 
    RowBox[{
     RowBox[{
      FractionBox["2", "\[Beta]"], 
      RowBox[{"Tr", "[", 
       RowBox[{"T", ".", "T"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"T", "-", 
        RowBox[{"T", ".", "T"}]}], "]"}], 
      RowBox[{"U", "[", "eV", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5129712264929047`*^9, 3.512971333492536*^9}, {
   3.5199743687992287`*^9, 3.519974373441042*^9}, 3.519985763252386*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "[", "x_", "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"Coth", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.512971335285329*^9, 3.512971356786921*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non - equlibrium phonon occupation", "Section",
 CellChangeTimes->{{3.512971957101584*^9, 3.5129719645556707`*^9}}],

Cell[BoxData[
 RowBox[{"Nb", "=", 
  FractionBox[
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[CapitalPi]mp", "[", "\[CapitalOmega]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"nB", "[", "\[CapitalOmega]", "]"}], " ", "\[Eta]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]", "]"}], "-", 
      "\[Eta]"}], "]"}]}]]}]], "Text",
 CellChangeTimes->{{3.510119308821917*^9, 3.5101193212867413`*^9}, {
  3.510119668469307*^9, 3.510119706788024*^9}, {3.510119777282483*^9, 
  3.5101198313031473`*^9}, {3.510317475843273*^9, 3.5103174952338142`*^9}, {
  3.5129721865793533`*^9, 3.5129721972750463`*^9}, {3.512972239976841*^9, 
  3.512972244136593*^9}, {3.5129747755345793`*^9, 3.512974778318221*^9}, {
  3.512974833435699*^9, 3.5129748335794573`*^9}, {3.520061450581311*^9, 
  3.520061458228488*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]mp", "[", "\[CapitalOmega]", "]"}], "=", 
  RowBox[{
   SuperscriptBox["\[CapitalPi]", 
    RowBox[{"-", "+"}]], "[", "\[CapitalOmega]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]", "]"}], "=", 
  RowBox[{"Im", " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPi]", "r"], "[", "\[CapitalOmega]", 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.512974849652156*^9, 3.512974898289053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nb", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalPi]mp", "[", "\[CapitalOmega]", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"nB", "[", "\[CapitalOmega]", "]"}], " ", "\[Eta]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]", "]"}], "-", 
       "\[Eta]"}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.512974782006404*^9, 3.512974782973989*^9}, {
   3.512974839451466*^9, 3.512974839539412*^9}, 3.514195084873352*^9, {
   3.520055494127325*^9, 3.5200555471604033`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]mp", "[", "\[CapitalOmega]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " "}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", ".", "AL", ".", "M", ".", "AL"}], "+", 
        RowBox[{"M", ".", "AR", ".", "M", ".", "AR"}]}], ")"}], " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "-", "\[CapitalOmega]"}],
         ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"M", ".", "AL", ".", "M", ".", "AR"}], " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", 
          RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"U", "[", 
          RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
         RowBox[{"2", " ", "\[CapitalOmega]"}]}], ")"}], "2"]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5101198359284563`*^9, 3.5101198464533873`*^9}, {
   3.5101200237367163`*^9, 3.510120033856751*^9}, {3.510120067688609*^9, 
   3.510120083855389*^9}, {3.5102926452292643`*^9, 3.5102926453652763`*^9}, {
   3.51115498563592*^9, 3.511155024945525*^9}, {3.512972265996258*^9, 
   3.512972348531868*^9}, {3.512974751068218*^9, 3.512974785799864*^9}, {
   3.512974836485518*^9, 3.512974836613614*^9}, 3.513842614491871*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[CapitalOmega]", 
      RowBox[{"4", "\[Pi]"}]]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{"AL", "+", "AR"}], ")"}], ".", "M", ".", 
      RowBox[{"(", 
       RowBox[{"AL", "+", "AR"}], ")"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "[", "x_", "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"Coth", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nB", "[", "x_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "x"}]], "-", "1"}]]}]}], "Input",
 CellChangeTimes->{{3.510120035525572*^9, 3.5101200600481977`*^9}, {
  3.510292649337062*^9, 3.510292649483037*^9}, {3.512972360936865*^9, 
  3.51297240431081*^9}, {3.512974740668592*^9, 3.512974746307377*^9}, {
  3.520067315282146*^9, 3.520067345745194*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{"100", " ", "\[CapitalOmega]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"U", "[", 
       RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"2", " ", "\[CapitalOmega]"}]}], ")"}], "2"], ",", 
   RowBox[{"{", 
    RowBox[{"eV", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[CapitalOmega]"}], ",", 
     RowBox[{"2", " ", "\[CapitalOmega]"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<eV/\[CapitalOmega]\>\"", ",", " ", 
      "\"\<(U[eV-\[CapitalOmega]]+U[eV+\[CapitalOmega]]-2 \[CapitalOmega])/2  \
[\[CapitalOmega]]\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"U", ",", "\[Beta]", ",", "\[CapitalOmega]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.509778460517912*^9, 3.5097784705433283`*^9}, {
  3.50977861427067*^9, 3.509778619219767*^9}, {3.510120133950383*^9, 
  3.510120146483144*^9}, {3.511155055017478*^9, 3.511155055871183*^9}, {
  3.512972415111356*^9, 3.512972453137949*^9}, {3.5138426602324457`*^9, 
  3.513842697257145*^9}, {3.5141984511380243`*^9, 3.5141984856226807`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJxF2nk4lF8bB3AhIaFUpEiSJAkJac45E5IKSUK2rFGWbKHIVkqlLCEhZClR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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox[
    "\"(U[eV-\[CapitalOmega]]+U[eV+\[CapitalOmega]]-2 \[CapitalOmega])/2  [\
\[CapitalOmega]]\"", TraditionalForm]},
  FrameStyle->Directive[16],
  FrameTicksStyle->Directive[16],
  PlotRange->{{-2, 2}, {0., 0.9999999183673469}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.51297243192389*^9, 3.5129724537224216`*^9}, 
   3.513842662421165*^9, 3.513842697944599*^9, 3.514195088923141*^9, 
   3.514198486949505*^9, 3.519974745757509*^9, 3.519986116894081*^9, 
   3.519987513335286*^9, 3.519998735154992*^9, 3.520053791610721*^9, {
   3.5200543774601593`*^9, 3.520054405219809*^9}, 3.520055561138146*^9, 
   3.5200559157269278`*^9, 3.520067174203822*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["S", "av"]]],
 " - correction to noise due to coupling to a phonon with fixed occupation \
Nb"
}], "Section",
 CellChangeTimes->{
  3.512971896694743*^9, {3.513842740243338*^9, 3.513842763645916*^9}, {
   3.5138428263904676`*^9, 3.513842827670458*^9}, {3.519974752835435*^9, 
   3.51997481389709*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["S", "av"], " ", "is", " ", "the", " ", "correction", " ", 
    "to", " ", "noise", " ", "due", " ", "to", " ", "coupling", " ", "to", 
    " ", "a", " ", "\"\<static phonon\>\""}], ",", " ", 
   RowBox[{"with", " ", "a", " ", 
    StyleBox["fixed",
     FontSlant->"Italic"], 
    StyleBox[" ",
     FontSlant->"Italic"], 
    RowBox[{"occupation", ".", " ", "It"}], " ", "corresponds", " ", 
    "exactly", " ", "to", " ", "the", " ", "result", " ", "of", "  ", "Haupt",
     " ", "et", " ", 
    RowBox[{"al", "."}]}], ",", " ", 
   RowBox[{"PRB", " ", "82"}], ",", " ", 
   RowBox[{"165441", " ", 
    RowBox[{"(", "2010", ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "with", " ", "the", " ", "thermal", " ", "occupation", " ", "replaced", 
      " ", "by", " ", "the", " ", "non"}], "-", 
     RowBox[{"equilibrium", " ", 
      RowBox[{"one", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       SubscriptBox["S", "av"]}]}]}], "=", 
    RowBox[{
     SubscriptBox["S", "H"], "+", 
     SubscriptBox["S", "F"]}]}]}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"with", " ", 
    SubscriptBox["S", "H"]}], "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "H"], 
     RowBox[{"(", "mf", ")"}]], "+", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["S", "H"], 
      RowBox[{"(", "vc", ")"}]], " ", "the", " ", "correction", " ", "due", 
     " ", "to", " ", "the", " ", "Hartree", " ", "diagram"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"and", " ", 
    SubscriptBox["S", "F"]}], "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "mf", ")"}]], "+", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "vc", ")"}]], " ", "the", " ", "one", " ", "due", " ", 
     "to", " ", "the", " ", "Fock", " ", 
     RowBox[{"diagram", ".", "   ", "The"}], " ", "superscripts", " ", 
     RowBox[{"(", "mf", ")"}], " ", "and", " ", 
     RowBox[{"(", "vc", ")"}], " ", "stand", " ", "for", " ", "the", " ", 
     "mean"}], "-", 
    RowBox[{
    "field", " ", "contribution", " ", "and", " ", "vertex", " ", 
     "correction"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"respectively", ".", "  ", "See"}], "   ", "Haupt", " ", "et", " ", 
   RowBox[{"al", ".", "   ", "PRB"}], " ", "82", "  ", "165441", " ", 
   RowBox[{"(", "2010", ")"}], "  ", "for", " ", "further", " ", 
   RowBox[{"information", "."}]}]}]}], "Text",
 CellChangeTimes->{{3.512972716787602*^9, 3.5129729686497183`*^9}, {
   3.513842866890995*^9, 3.513842878584853*^9}, {3.5141050191595697`*^9, 
   3.5141050198746023`*^9}, 3.5141053048311253`*^9, {3.514105345901149*^9, 
   3.5141053463491783`*^9}, 3.514105380771755*^9, {3.514194957353314*^9, 
   3.514194993221167*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Correction due to the Hartree diagram ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "H"], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.512972622055071*^9, 3.5129727153699617`*^9}, {
  3.5129729786465073`*^9, 3.512973016837064*^9}, {3.5129732766632433`*^9, 
  3.5129732787658987`*^9}, {3.513842893309164*^9, 3.513842897929776*^9}}],

Cell[BoxData[{
 RowBox[{"SH", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
   " ", "the", " ", "Hartree", " ", "term", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SH", "=", 
  RowBox[{
   FractionBox[
    SubscriptBox["S", "H"], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]], "=", 
   RowBox[{"SmfH", "+", "SvcH"}]}]}]}], "Text",
 CellChangeTimes->{{3.5129733415821447`*^9, 3.512973350300152*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Mean - field contribution ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "H"], 
    RowBox[{"(", "mf", ")"}]], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.512973089101141*^9, 3.5129730948735237`*^9}, {
  3.512973397017469*^9, 3.512973405596579*^9}}],

Cell[BoxData[
 RowBox[{"SmfH", "=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["S", "H"], 
    RowBox[{"(", "mf", ")"}]], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.5129730841538982`*^9, 3.512973088074144*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SmfH", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", "TqelH", "]"}], " ", 
      RowBox[{"U", "[", "eV", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"T", ".", "TqelH"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"U", "[", "eV", "]"}], "-", 
        FractionBox["2", "\[Beta]"]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TqelH", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "\[CapitalOmega]"]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"M", ".", "nel"}], "]"}], " ", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gr", ".", "M", ".", "AR"}], "+", " ", 
        RowBox[{"AR", ".", "M", ".", "ga"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "[", "x_", "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"Coth", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4870635923521233`*^9, 3.487063599266788*^9}, {
   3.487063705626341*^9, 3.487063720698859*^9}, 3.4870640916908503`*^9, {
   3.512973176124138*^9, 3.5129731871513863`*^9}}],

Cell[BoxData[
 RowBox[{"\[LineSeparator]", 
  RowBox[{
   RowBox[{"nel", ":", " ", 
    RowBox[{"electronic", " ", "density", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"without", " ", "e"}], "-", 
       RowBox[{"ph", " ", "interaction"}]}], ")"}]}]}], "\[IndentingNewLine]",
    "\t", 
   RowBox[{"nel", "=", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"\[Integral]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[DifferentialD]", "\[Epsilon]"}], 
        RowBox[{"2", " ", "\[Pi]"}]], 
       SuperscriptBox["g", "<"], 
       RowBox[{"(", "\[Epsilon]", ")"}]}]}]}]}], "\[IndentingNewLine]", "\t", 
   
   RowBox[{
    RowBox[{"where", " ", 
     SuperscriptBox["g", "<"], 
     RowBox[{"(", "\[Epsilon]", ")"}], " ", "is", " ", "the", " ", "lesser", 
     " ", "component", " ", "of", " ", "the", "  ", "non"}], "-", 
    RowBox[{"interacting", " ", "electronic", " ", "Keldysh", " ", 
     RowBox[{"Green", "'"}], "s", " ", "function"}]}]}]}]], "Text",
 CellChangeTimes->{3.519986122982973*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Vertex correction ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "H"], 
    RowBox[{"(", "vc", ")"}]], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.512973089101141*^9, 3.5129731312464113`*^9}, {
  3.5129734100260277`*^9, 3.512973414513625*^9}}],

Cell[BoxData[
 RowBox[{"SvcH", "=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["S", "H"], 
    RowBox[{"(", "vc", ")"}]], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.512973075948636*^9, 3.512973114519065*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SvcH", "=", 
   RowBox[{
    FractionBox["8", "\[CapitalOmega]"], " ", "Re\[Alpha]", " ", 
    "Im\[Alpha]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Re\[Alpha]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"AR", ".", "M", ".", "ga"}], "+", " ", 
        RowBox[{"gr", ".", "M", ".", "AR"}]}], ")"}]}], "]"}], "eV"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[Alpha]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", "2"]}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Regr", ".", "M", ".", "AL"}], "-", " ", 
           RowBox[{"AL", ".", "M", ".", "Regr"}]}], ")"}]}], "]"}], 
       FractionBox["2", "\[Beta]"]}], "+", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Regr", ".", "M", ".", "AR"}], "-", " ", 
           RowBox[{"AR", ".", "M", ".", "Regr"}]}], " ", ")"}]}], "]"}], 
       RowBox[{"U", "[", "eV", "]"}]}], "+", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AL", ".", "M", ".", "AR"}], "+", 
           RowBox[{"AR", ".", "M", ".", "AL"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"AR", ".", "M", ".", "AR"}]}]}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", "\[Beta]"], "-", 
         RowBox[{"U", "[", "eV", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.51297322487729*^9, 3.512973229813891*^9}, 
   3.5199861327350273`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Corrections due to the Fock diagram ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "F"], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.487060080180551*^9, 3.487060150511221*^9}, {
  3.487062923797386*^9, 3.4870629259548264`*^9}, {3.513842899980653*^9, 
  3.5138429025285683`*^9}}],

Cell[BoxData[{
 RowBox[{"SF", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
   " ", "the", " ", "Fock", " ", "term", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SF", "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["S", "F"], 
     RowBox[{
      SuperscriptBox["e", "2"], "/", "h"}]], "=", 
    RowBox[{"SmfF", "+", "SvcF"}]}]}]}]}], "Text",
 CellChangeTimes->{{3.48706030893849*^9, 3.4870603219362993`*^9}, {
   3.4870603663515463`*^9, 3.487060501676361*^9}, {3.4870606706284847`*^9, 
   3.487060722250463*^9}, {3.487060810471149*^9, 3.487060828237668*^9}, 
   3.4870625595230217`*^9, {3.48706276812138*^9, 3.487062785880321*^9}, 
   3.487063957978712*^9, {3.487063993136374*^9, 3.487063993955264*^9}, {
   3.487068306878147*^9, 3.487068317425929*^9}, {3.487303565159759*^9, 
   3.487303570983797*^9}, {3.487303780778308*^9, 3.487303797254616*^9}, 
   3.488874244736813*^9, {3.512973371540279*^9, 3.512973372051935*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Mean - field contribution ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "F"], 
    RowBox[{"(", "mf", ")"}]], TraditionalForm]], "None"]
}], "Subsubsection",
 CellChangeTimes->{{3.487070112718985*^9, 3.487070137461049*^9}, {
  3.4870704040145893`*^9, 3.48707041540487*^9}, {3.4873038329547462`*^9, 
  3.48730383903413*^9}, {3.512973480221376*^9, 3.512973481853194*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"SmfF", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "mf", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}]], "Text",
 CellChangeTimes->{{3.487304286986877*^9, 3.487304290986452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmfF", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", "TqelF", "]"}], " ", 
       RowBox[{"U", "[", "eV", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{"T", ".", "TqelF"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "eV", "]"}], "-", 
         FractionBox["2", "\[Beta]"]}], ")"}]}]}], ")"}], "+", 
    RowBox[{"\[Kappa]1", " ", 
     RowBox[{"f", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Kappa]2", " ", 
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"g", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Kappa]3", " ", 
     RowBox[{"dg", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Kappa]4", " ", 
     RowBox[{"U", "[", "eV", "]"}]}], "+", "\[Kappa]0", "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1mf", "]"}], " ", 
     RowBox[{"H1", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K2mf", "]"}], " ", 
     RowBox[{"H2", "[", "eV", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.484314799514076*^9, 3.484314800330474*^9}, 
   3.4843148410906563`*^9, {3.484314878423338*^9, 3.484314904908896*^9}, {
   3.484315039791196*^9, 3.484315043358369*^9}, {3.486960700655403*^9, 
   3.4869607404857473`*^9}, {3.487070170380681*^9, 3.487070177639822*^9}, {
   3.487070291395301*^9, 3.487070296822431*^9}, {3.48880302136205*^9, 
   3.4888030312948008`*^9}, 3.512973420150751*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "factors"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]0", "=", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"2", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["2", 
            RowBox[{"\[Beta]", " "}]], 
           RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gr", ".", "M", ".", "gr", ".", "M", ".", "AR"}], 
                 "+", 
                 RowBox[{"AR", ".", "M", ".", "ga", ".", "M", ".", "ga"}]}], 
                ")"}]}], "+", 
              RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "ga"}]}], 
             ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], 
           RowBox[{
           "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", ".", 
            "ga"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "-", 
          "\[CapitalOmega]"}], ")"}], 
        RowBox[{
        "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", ".", 
         "ga"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], 
         RowBox[{"2", "\[CapitalOmega]"}]], 
        RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"gr", ".", "M", ".", "AR", ".", "M", ".", "ga"}]}]}], 
          ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", "\[Beta]"], 
        RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"gr", ".", "M", ".", "AL", ".", "M", ".", "ga"}]}]}], 
          ")"}]}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]1", "=", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
       "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", "M", ".", 
        "ga"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
         ")"}], 
        RowBox[{
        "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", 
         "M", ".", "ga"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
         ")"}], " ", 
        RowBox[{
        "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AL", ".", 
         "M", ".", "ga"}]}], "+", 
       RowBox[{"2", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", "M", ".", 
           "ga"}], "+", 
          RowBox[{"T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
           RowBox[{"(", 
            RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", "ga"}]}], 
         ")"}]}]}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]2", "=", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], 
      RowBox[{"Tr", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalGamma]L", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
            RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], " ", 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
             RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], " ", 
            ")"}]}]}]}], ")"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]3", "=", 
     RowBox[{
      FractionBox["1", "\[Beta]"], 
      RowBox[{"Tr", "[", 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"gr", ".", "M", ".", "AR", ".", "M", ".", "ga"}]}], "+", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
             RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
            ")"}]}]}], ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]4", "=", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"], 
          "-", "1"}], ")"}], " ", 
        RowBox[{
        "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", 
         "M", ".", "ga"}]}], "]"}], "+", " ", 
      RowBox[{"2", "Nb", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"TqelF", "+", 
           RowBox[{
            FractionBox["\[ImaginaryI]", "2"], " ", 
            RowBox[{"\[CapitalGamma]L", ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
               
               RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
              ")"}]}]}]}], ")"}], "-", 
         RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"gr", ".", "M", ".", "gr", ".", "M", ".", "AR"}], "+", 
               
               RowBox[{"AR", ".", "M", ".", "ga", ".", "M", ".", "ga"}]}], 
              ")"}]}], "+", 
            RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "ga"}]}], 
           ")"}]}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K1mf", "=", 
     RowBox[{
      RowBox[{"\[CapitalGamma]L", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "AR", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], "+", 
         
         RowBox[{
         "gr", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", 
          "AR"}]}], ")"}]}], "-", " ", 
      RowBox[{"2", 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "AR", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}],
           "+", 
          RowBox[{
          "gr", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}], 
         ")"}]}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K2mf", "=", 
     RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "AR", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], 
        "+", 
        RowBox[{
        "gr", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}],
        ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TqelF", "=", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gr", ".", "M", ".", "Regr", ".", "M", ".", "AR"}], "+", 
        RowBox[{"AR", ".", "M", ".", "Regr", ".", "M", ".", "ga"}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.48430978897244*^9, 3.4843098088972063`*^9}, {
   3.484309889425825*^9, 3.48430989845467*^9}, {3.48431205538866*^9, 
   3.4843120650184393`*^9}, {3.4869607485261803`*^9, 3.486960758757345*^9}, 
   3.4870703098924417`*^9, {3.487137084428887*^9, 3.48713709038675*^9}, 
   3.4873274860894203`*^9, {3.4888030031225977`*^9, 3.488803011792272*^9}, {
   3.488804366014991*^9, 3.4888043700701113`*^9}, {3.512973425845298*^9, 
   3.512973443629157*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Functions", " ", "which", " ", "encode", " ", "the", " ", "voltage", " ", 
    "dependance", " ", "of", "  ", 
    FormBox[
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "mf", ")"}]],
     TraditionalForm]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "x_", "]"}], ":=", 
    RowBox[{"x", " ", 
     RowBox[{"Coth", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", "x_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"U", "[", 
       RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"U", "[", "\[CapitalOmega]", "]"}]}]}], "2"]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"U", "[", 
       RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"2", " ", "x"}]}], "2"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dg", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["U", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["U", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.48430840943475*^9, 3.484308438039177*^9}, {
  3.484308499916193*^9, 3.484308580355228*^9}, {3.484308847930627*^9, 
  3.4843088635125027`*^9}, {3.48430889512575*^9, 3.484308896764377*^9}, {
  3.512973451454337*^9, 3.512973456153644*^9}, {3.512973520413184*^9, 
  3.512973520692746*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Terms", "  ", "with", " ", "the", " ", "Hilbert", " ", "transform"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", "eV", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"H", "[", "eV", "]"}]}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x", ",", "eV"}], "]"}], 
       RowBox[{"\[DifferentialD]", "x"}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H2", "[", "eV", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"x", ",", "eV"}], "]"}], 
     RowBox[{"\[DifferentialD]", "x"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"with", " ", "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"x", ",", "eV"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nF", "[", "x", "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
    RowBox[{"HT", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"y", "-", " ", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{"nF", "[", 
        RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "[", 
   RowBox[{"x", ",", "eV"}], "]"}], "=", 
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"x", "+", "eV"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
   RowBox[{"HT", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"y", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.484309159524864*^9, 3.484309257348373*^9}, {
  3.484309392028338*^9, 3.484309573326601*^9}, {3.484312310834956*^9, 
  3.484312312081732*^9}, {3.487070315863525*^9, 3.487070344734342*^9}, {
  3.488803339864398*^9, 3.488803343111147*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Vertex correction ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "F"], 
    RowBox[{"(", "vc", ")"}]], TraditionalForm]], "None"]
}], "Subsubsection",
 CellChangeTimes->{{3.4843068826458187`*^9, 3.484306894659079*^9}, {
   3.4843074918754787`*^9, 3.48430750331264*^9}, 3.484310069915161*^9, {
   3.484310158329134*^9, 3.4843101815116787`*^9}, {3.487070428258151*^9, 
   3.4870704377518063`*^9}, {3.4873038512272577`*^9, 3.487303854369499*^9}, {
   3.512973473389477*^9, 3.512973474565702*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"SvcF", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "vc", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}]], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SvcF", "=", 
   RowBox[{"\[Zeta]0", "+", 
    RowBox[{"\[Zeta]1", " ", 
     RowBox[{"f", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Zeta]2", " ", 
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"g", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Zeta]3", " ", 
     RowBox[{"dg", "[", "eV", "]"}]}], "+", " ", 
    RowBox[{"\[Zeta]4", " ", 
     RowBox[{"U", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1vc", "]"}], " ", 
     RowBox[{"H1", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K2vc", "]"}], " ", 
     RowBox[{"H2", "[", "eV", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4843102364804373`*^9, 3.48431028206207*^9}, {
   3.484383296294795*^9, 3.484383315966772*^9}, {3.486960807554049*^9, 
   3.486960825400506*^9}, {3.486960953875146*^9, 3.48696095569083*^9}, {
   3.487070516106597*^9, 3.487070517099815*^9}, 3.487140449548205*^9, {
   3.488803117970132*^9, 3.4888031276654043`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "factors"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Zeta]0", "=", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], "\[CapitalOmega]"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"M", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
              RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}], 
            ".", "M", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
              RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AL"}], "+", 
              RowBox[{
               FractionBox["\[ImaginaryI]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "At"}], "+", 
                 RowBox[{"At", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
                ")"}]}]}], ")"}]}]}], " ", "-", 
          RowBox[{
           FractionBox["1", "4"], 
           RowBox[{
           "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"AR", "+", 
                 RowBox[{"4", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
               "\[CapitalGamma]L", ".", "At"}], "+", 
              RowBox[{"At", ".", "\[CapitalGamma]L", ".", 
               RowBox[{"(", 
                RowBox[{"AR", "-", 
                 RowBox[{"4", "\[ImaginaryI]", "  ", "Regr"}]}], ")"}]}]}], 
             ")"}]}]}]}], ")"}]}], " ", "-", 
       RowBox[{"2", " ", "Nb", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"1", " "}], "\[Beta]"], 
           RowBox[{
           "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "AR", ".", "\[CapitalGamma]L", ".", "\[CapitalDelta]A"}], "+", 
              RowBox[{
              "\[CapitalDelta]A", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
                 RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AL"}]}], 
                ")"}]}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], 
           RowBox[{
           "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
            "ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], " ", ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", " ", 
           RowBox[{
           "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
            "ga", ".", "\[CapitalGamma]L", ".", "gr"}]}], "+", 
          RowBox[{
           FractionBox["2", "\[Beta]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"M", ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
                 RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}], 
               ".", "M", ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
                 RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AL"}], "+", 
                 RowBox[{
                  FractionBox["\[ImaginaryI]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "At"}], "+", 
                    RowBox[{"At", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
                   ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{
              "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", 
               ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"AR", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}],
                   ".", "\[CapitalGamma]L", ".", "AL"}], "+", 
                 RowBox[{"AL", ".", "\[CapitalGamma]L", ".", 
                  RowBox[{"(", 
                   RowBox[{"AR", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], 
                   ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Zeta]1", "=", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}], 
         ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}]}]}], 
       "-", 
       RowBox[{"2", " ", 
        RowBox[{
        "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         "AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{
        "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]A", "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]A", "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
            "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], "-", 
       RowBox[{"2", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}], 
           ".", "M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{
           "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
            " ", "AR", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
         ")"}], 
        RowBox[{
        "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]A", "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]A", "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
            "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"\[Zeta]2", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"Tr", "[", 
       RowBox[{
       "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "\[CapitalDelta]A"}], 
          "+", 
          RowBox[{"\[CapitalDelta]A", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
         ")"}]}], "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Zeta]3", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " "}], "\[Beta]"], 
      RowBox[{"Tr", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
          "AR", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
             RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}], ".",
            "M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"At", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
               RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "At"}]}], ")"}], 
             "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[CapitalDelta]A", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
               
               RowBox[{
               "ga", ".", "\[CapitalGamma]L", ".", "\[CapitalDelta]A"}]}], 
              ")"}]}], ")"}]}]}]}], ")"}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Zeta]4", "=", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Nb", " ", 
        RowBox[{
        "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
           RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], 
       "+", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"], 
          "+", 
          RowBox[{"4", " ", "Nb"}]}], ")"}], 
        RowBox[{
        "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]A", "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]A", "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
            "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K1vc", "=", " ", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
        RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}], ".", "M",
       ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]A", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], " ", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]A", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
         "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K2vc", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "K1vc"}], "+", 
      RowBox[{"\[ImaginaryI]", "  ", 
       RowBox[{"M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}], ".", 
        "M", ".", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"At", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
          RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "At"}]}], 
         ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfWZl5poDX1863rm66QqI9ugy+wWi2xYeUTsIpHvE
tpqBaN9M4XAQ/eabezSIVlIJyAPRec5bikH0g0W29SB636aCFhA9SSR/OYhe
ZPZsNYjekDZrI1gfR+pREF2bue8MiP6p+/YCiGY59vAyiK4TX5xxBEgnxR7I
A9F898/OAtGt7BKzQfSzCb/LTgPpY50S5SDaoLCxAUTLrm1vAtEVG2PNzgDp
BLZXliD605Yi1vdAunCtHxuI7okoWXTz10tHZUXLJSA6nSfm0G0gveAux2EQ
PWvmevXYfy8dN3Ku0QDRc3pPipXrvHIsZ+0VB9EAdO+3UQ==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Functions", " ", "which", " ", "encode", " ", "the", " ", "voltage", " ", 
    "dependance", " ", "of", "  ", 
    FormBox[
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "vc", ")"}]],
     TraditionalForm]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "x_", "]"}], ":=", 
    RowBox[{"x", " ", 
     RowBox[{"Coth", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", "x_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"U", "[", 
       RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"U", "[", "\[CapitalOmega]", "]"}]}]}], "2"]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"U", "[", 
       RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"2", " ", "x"}]}], "2"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dg", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["U", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["U", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.48430840943475*^9, 3.484308438039177*^9}, {
  3.484308499916193*^9, 3.484308580355228*^9}, {3.484308847930627*^9, 
  3.4843088635125027`*^9}, {3.48430889512575*^9, 3.484308896764377*^9}, {
  3.5129735299124537`*^9, 3.51297353530158*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Terms", "  ", "with", " ", "the", " ", "Hilbert", " ", "transform"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", "eV", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"H", "[", "eV", "]"}]}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x", ",", "eV"}], "]"}], 
       RowBox[{"\[DifferentialD]", "x"}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H2", "[", "eV", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"x", ",", "eV"}], "]"}], 
     RowBox[{"\[DifferentialD]", "x"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"with", " ", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"x", ",", "eV"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nF", "[", "x", "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
    RowBox[{"HT", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"y", "-", " ", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{"nF", "[", 
        RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "[", 
   RowBox[{"x", ",", "eV"}], "]"}], "=", 
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"x", "+", "eV"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
   RowBox[{"HT", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"y", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.484309159524864*^9, 3.484309257348373*^9}, {
  3.484309392028338*^9, 3.484309573326601*^9}, {3.484312310834956*^9, 
  3.484312312081732*^9}, {3.487070538674054*^9, 3.487070546852895*^9}, {
  3.4888033314968977`*^9, 3.488803332767194*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Note", ":", "  ", 
    RowBox[{"H1", 
     RowBox[{"(", "eV", ")"}], " ", "and", " ", "is", "  ", "SYMMETRIC", " ", 
     "wrt", " ", "eV"}]}], "\[Rule]", " ", 
   RowBox[{"-", "eV"}]}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", 
    RowBox[{"(", 
     RowBox[{"-", "eV"}], ")"}]}], "=", 
   RowBox[{"H1", 
    RowBox[{"(", "eV", ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "while", " ", "H2", " ", "is", "  ", "ANTISYMMETRIC", " ", "wrt", " ", 
    "eV"}], "\[Rule]", " ", 
   RowBox[{"-", "eV"}]}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H2", 
    RowBox[{"(", 
     RowBox[{"-", "eV"}], ")"}]}], "=", 
   RowBox[{
    RowBox[{"-", "H2"}], 
    RowBox[{"(", "eV", ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Consequently", ",", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "contribution", " ", "to", " ", "noise", " ", "coming", " ", 
    "from", " ", "the", " ", "Hilbert", " ", "trafo", " ", "is", " ", 
    "antisymmetric", " ", "wrt", " ", "eV"}], "\[Rule]", " ", 
   RowBox[{"-", "eV"}]}]}]}], "Text",
 CellChangeTimes->{{3.484386084866547*^9, 3.484386291517356*^9}, {
  3.4869653376035547`*^9, 3.486965382432303*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "ba"], TraditionalForm]], "None"],
 " - correction to noise due to the back-action of current-driven \
fluctuations of the phononic occupation"
}], "Section",
 CellChangeTimes->{{3.510506896870283*^9, 3.510506921921043*^9}, {
  3.511162612300015*^9, 3.51116262381944*^9}, {3.512973743106381*^9, 
  3.512973767106699*^9}, {3.5138428333902817`*^9, 3.513842856812149*^9}, {
  3.519974963609786*^9, 3.519975029948902*^9}}],

Cell[BoxData[{
 RowBox[{"Sba", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
   " ", "fluctuations", " ", "of", " ", "the", " ", "phononic", " ", 
   "occupation", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Sba", "=", 
  FractionBox[
   SubscriptBox["S", "ba"], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]}], "Text",
 CellChangeTimes->{{3.512974408991805*^9, 3.512974448581625*^9}, {
  3.513842998577877*^9, 3.5138430079324903`*^9}, {3.514105628633497*^9, 
  3.514105630817164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sba", "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Pi]", 
    FractionBox[
     RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]", "]"}], 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]", "]"}], "-", 
       "\[Eta]"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Nb", " ", 
       RowBox[{"(", 
        RowBox[{"Nb", " ", "+", "1"}], ")"}], 
       RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]", "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nb", "+", 
         FractionBox["1", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D\[CapitalPi]pm", "[", "\[CapitalOmega]", "]"}], "-", 
         RowBox[{"D\[CapitalPi]mp", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D\[CapitalPi]pm", "[", "\[CapitalOmega]", "]"}], "+", 
         RowBox[{"D\[CapitalPi]mp", "[", "\[CapitalOmega]", "]"}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.511162909154826*^9, 3.511162910433687*^9}, {
  3.5111629446396847`*^9, 3.511162945087699*^9}, {3.512974459406077*^9, 
  3.512974528735183*^9}, {3.51297496745632*^9, 3.512974978654932*^9}, {
  3.513843012861421*^9, 3.5138430135972557`*^9}, {3.5138432008830976`*^9, 
  3.513843235514736*^9}, {3.520055613383235*^9, 3.520055614463642*^9}}],

Cell[BoxData[{
 RowBox[{"with", " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]", "]"}], "=", 
   RowBox[{
    SubscriptBox[
     RowBox[{"\[CapitalPi]", "'"}], "++"], "+", 
    SubscriptBox[
     RowBox[{"\[CapitalPi]", "'"}], "--"], "-", 
    SubscriptBox[
     RowBox[{"\[CapitalPi]", "'"}], 
     RowBox[{"+", "-"}]], "-", 
    SubscriptBox[
     RowBox[{"\[CapitalPi]", "'"}], 
     RowBox[{"-", "+"}]]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"D\[CapitalPi]mp", "[", "\[CapitalOmega]", "]"}], "=", 
   SubscriptBox[
    RowBox[{"\[CapitalPi]", "'"}], 
    RowBox[{"-", "+"}]]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[CapitalPi]pm", "[", "\[CapitalOmega]", "]"}], "=", 
  SubscriptBox[
   RowBox[{"\[CapitalPi]", "'"}], 
   RowBox[{"+", "-"}]]}]}], "Text",
 CellChangeTimes->{{3.5129745979724903`*^9, 3.51297469622458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[CapitalOmega]", 
     RowBox[{"4", "\[Pi]"}]]}], 
   RowBox[{"Tr", "[", 
    RowBox[{"M", ".", 
     RowBox[{"(", 
      RowBox[{"AL", "+", "AR"}], ")"}], ".", "M", ".", 
     RowBox[{"(", 
      RowBox[{"AL", "+", "AR"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.510465511778103*^9, 3.5104655692236423`*^9}, 
   3.510504986017241*^9, {3.510505538717792*^9, 3.5105055652781477`*^9}, {
   3.510506092408739*^9, 3.510506115757065*^9}, 3.510506262691984*^9, {
   3.5105069405214148`*^9, 3.51050694693622*^9}, 3.5200536066520348`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D\[CapitalPi]mp", "[", "\[CapitalOmega]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", "\[Pi]"}]]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "M", ".", "AL", ".", "M", ".", "AR", ".", "\[CapitalGamma]L", ".", 
           "AR"}], "-", 
          RowBox[{
          "M", ".", "AR", ".", "M", ".", "AL", ".", "\[CapitalGamma]L", ".", 
           "AL"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"M", ".", "AR", ".", "M", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AL"}]}], ")"}]}]}],
           "-", " ", 
          RowBox[{
          "M", ".", "AR", ".", "M", ".", "gr", ".", "\[CapitalGamma]L", ".", 
           "ga"}]}], ")"}], 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U", "[", 
            RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
           RowBox[{"U", "[", 
            RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "-", 
           RowBox[{"2", "eV"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"(", 
          RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "AL"}]}], ")"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}],
           ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "-", 
            "\[CapitalOmega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"U", "[", 
             RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
            RowBox[{"U", "[", 
             RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}]}], ")"}]}], 
         RowBox[{" ", 
          RowBox[{"4", "\[CapitalOmega]"}]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "M", ".", "AL", ".", "M", ".", "AR", ".", "\[CapitalGamma]L", ".",
              "AR"}], "-", 
            RowBox[{
            "M", ".", "AR", ".", "M", ".", "AL", ".", "\[CapitalGamma]L", ".",
              "AL"}]}], ")"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"M", ".", "AR", ".", "M", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AL"}]}], 
             ")"}]}]}]}], ")"}], 
        FractionBox["1", 
         RowBox[{"2", "\[Beta]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["U", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], ")"}]}]}], ")"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D\[CapitalPi]pm", "[", "\[CapitalOmega]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", "\[Pi]"}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "M", ".", "AL", ".", "M", ".", "AR", ".", "\[CapitalGamma]L", ".", 
            "AR"}], "-", 
           RowBox[{
           "M", ".", "AR", ".", "M", ".", "AL", ".", "\[CapitalGamma]L", ".", 
            "AL"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"M", ".", "AR", ".", "M", ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
               RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AL"}]}], 
              ")"}]}]}], "-", " ", 
           RowBox[{
           "M", ".", "AR", ".", "M", ".", "gr", ".", "\[CapitalGamma]L", ".", 
            "ga"}]}], ")"}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"U", "[", 
             RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "-", 
            RowBox[{"U", "[", 
             RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
            RowBox[{"2", "eV"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"M", ".", 
          RowBox[{"(", 
           RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
              RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "AL"}]}], ")"}], 
            "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
               RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
              ")"}]}]}], ")"}]}], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "+", 
             "\[CapitalOmega]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U", "[", 
              RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
             RowBox[{"U", "[", 
              RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}]}], ")"}]}], 
          RowBox[{" ", 
           RowBox[{"4", "\[CapitalOmega]"}]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "M", ".", "AL", ".", "M", ".", "AR", ".", "\[CapitalGamma]L", 
              ".", "AR"}], "-", 
             RowBox[{
             "M", ".", "AR", ".", "M", ".", "AL", ".", "\[CapitalGamma]L", 
              ".", "AL"}]}], ")"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"M", ".", "AR", ".", "M", ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
               RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AL"}]}], 
              ")"}]}]}]}], ")"}], 
         FractionBox["1", 
          RowBox[{"2", "\[Beta]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["U", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], ")"}]}]}], ")"}],
       "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " "}], "\[Pi]"], 
   RowBox[{"Tr", "[", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"M", ".", "Regr", ".", "M", ".", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
         RowBox[{"AR", ".", "\[CapitalGamma]L", ".", " ", "gr"}]}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{
      "M", ".", "AR", ".", "M", ".", "ga", ".", "\[CapitalGamma]L", ".", 
       "gr"}], "-", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], " ", 
       RowBox[{"M", ".", 
        RowBox[{"(", 
         RowBox[{"AL", "+", "AR"}], ")"}], ".", "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
          RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}]}], 
     ")"}], "]"}], "eV"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.51046564845828*^9, 3.510465946558055*^9}, {
   3.5104659815070143`*^9, 3.5104660246424637`*^9}, {3.510466684014743*^9, 
   3.5104667250273037`*^9}, {3.510467753308387*^9, 3.510467794216825*^9}, {
   3.5105055162877197`*^9, 3.5105055253576727`*^9}, {3.510505568344852*^9, 
   3.510505731177752*^9}, {3.510505784813356*^9, 3.51050583588275*^9}, {
   3.5105059757472553`*^9, 3.510506044154701*^9}, {3.5105069566510468`*^9, 
   3.5105069705575037`*^9}, 3.5105073517159452`*^9, {3.5111551126911707`*^9, 
   3.5111551304327517`*^9}, {3.5111552090813217`*^9, 3.511155294776578*^9}, {
   3.519980967101974*^9, 3.519980984835114*^9}, 3.519983248990478*^9, {
   3.519997179749032*^9, 3.51999719364542*^9}, {3.520053618141727*^9, 
   3.520053665397773*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zero temperature limit  ", "Section",
 CellChangeTimes->{{3.5111640129465723`*^9, 3.511164036560494*^9}, {
   3.511167279943892*^9, 3.511167298695367*^9}, {3.511257900443262*^9, 
   3.511257901234663*^9}, 3.512975540511977*^9, {3.513843380878591*^9, 
   3.513843382414096*^9}, {3.52001083434552*^9, 3.520010838949314*^9}, 
   3.520053819754303*^9}],

Cell[CellGroupData[{

Cell["Phonon occupation @ T = 0", "Subsection",
 CellChangeTimes->{{3.520055738711321*^9, 3.520055746607473*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NbT0", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"M", ".", "AL", ".", "M", ".", "AR"}], " ", "]"}], 
      RowBox[{"fT0", "[", "eV", "]"}]}], 
     RowBox[{
      RowBox[{"\[CapitalOmega]", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{"M", ".", 
         RowBox[{"(", 
          RowBox[{"AL", "+", "AR"}], ")"}], ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{"AL", "+", "AR"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[Pi]", " ", "\[Eta]"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fT0", "[", "eV_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"2", " ", "\[CapitalOmega]"}]}], "2"]}]}], "Input",
 CellChangeTimes->{
  3.520055755305893*^9, {3.5200558155185127`*^9, 3.520055816279311*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correction due to the Hartree diagram @ T=0", "Subsection",
 CellChangeTimes->{{3.512972622055071*^9, 3.5129727153699617`*^9}, {
  3.5129729786465073`*^9, 3.512973016837064*^9}, {3.5129732766632433`*^9, 
  3.5129732787658987`*^9}, {3.512975620670397*^9, 3.512975623132194*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SHT0", ":", " ", 
   RowBox[{
   "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
    " ", "the", " ", "Hartree", " ", "term", "  ", 
    RowBox[{"(", 
     RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], ")"}], " ", "at",
     " ", "T"}]}], "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"SHT0", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["S", "H"], 
     SubscriptBox["|", 
      RowBox[{"T", "=", "0"}]]}], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]], "=", 
   RowBox[{"SmfHT0", "+", "SvcHT0"}]}]}]}], "Text",
 CellChangeTimes->{{3.5129733415821447`*^9, 3.512973350300152*^9}, {
  3.512975632493712*^9, 3.512975650404736*^9}, {3.512975835336192*^9, 
  3.5129758404482327`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Mean - field contribution ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "H"], 
    RowBox[{"(", "mf", ")"}]], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.512973089101141*^9, 3.5129730948735237`*^9}, {
  3.512973397017469*^9, 3.512973405596579*^9}}],

Cell[BoxData[
 RowBox[{"SmfHT0", "=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "H"], 
     RowBox[{"(", "mf", ")"}]], 
    SubscriptBox["|", 
     RowBox[{"T", "=", "0"}]]}], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.5129730841538982`*^9, 3.512973088074144*^9}, {
  3.512975653756271*^9, 3.512975664460087*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SmfHT0", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", "TqelH", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"T", ".", "TqelH"}], "]"}]}]}], " ", ")"}], 
     RowBox[{"Abs", "[", "eV", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TqelH", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "\[CapitalOmega]"]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"M", ".", "nel"}], "]"}], " ", 
    RowBox[{"\[CapitalGamma]L", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"gr", ".", "M", ".", "AR"}], "+", " ", 
       RowBox[{"AR", ".", "M", ".", "ga"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4870635923521233`*^9, 3.487063599266788*^9}, {
   3.487063705626341*^9, 3.487063720698859*^9}, 3.4870640916908503`*^9, {
   3.512973176124138*^9, 3.5129731871513863`*^9}, {3.5129756861299467`*^9, 
   3.512975710063347*^9}, {3.512975743910232*^9, 3.51297574426578*^9}}],

Cell[BoxData[{
 RowBox[{"nel", ":", " ", 
  RowBox[{"electronic", " ", "density", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"without", " ", "e"}], "-", 
     RowBox[{"ph", " ", "interaction"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"nel", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[DifferentialD]", "\[Epsilon]"}], 
       RowBox[{"2", " ", "\[Pi]"}]], 
      SuperscriptBox["g", "<"], 
      RowBox[{"(", "\[Epsilon]", ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"where", " ", 
    SuperscriptBox["g", "<"], 
    RowBox[{"(", "\[Epsilon]", ")"}], " ", "is", " ", "the", " ", "lesser", 
    " ", "component", " ", "of", " ", "the", "  ", "non"}], "-", 
   RowBox[{"interacting", " ", "electronic", " ", "Keldysh", " ", 
    RowBox[{"Green", "'"}], "s", " ", "function"}]}]}]}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Vertex correction ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "H"], 
    RowBox[{"(", "vc", ")"}]], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.512973089101141*^9, 3.5129731312464113`*^9}, {
  3.5129734100260277`*^9, 3.512973414513625*^9}}],

Cell[BoxData[
 RowBox[{"SvcHT0", "=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "H"], 
     RowBox[{"(", "vc", ")"}]], 
    SubscriptBox["|", 
     RowBox[{"T", "=", "0"}]]}], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.512973075948636*^9, 3.512973114519065*^9}, {
  3.512975786978079*^9, 3.5129757930500727`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SvcHT0", "=", 
    RowBox[{
     FractionBox["8", "\[CapitalOmega]"], " ", "Re\[Alpha]T0", " ", 
     "Im\[Alpha]T0"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Re\[Alpha]T0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"AR", ".", "M", ".", "ga"}], "+", " ", 
        RowBox[{"gr", ".", "M", ".", "AR"}]}], ")"}]}], "]"}], "eV"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[Alpha]T0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", "2"]}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalGamma]L", ".", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"Regr", ".", "M", ".", "AR"}], "-", " ", 
          RowBox[{"AR", ".", "M", ".", "Regr"}]}], " ", ")"}]}], "]"}], "-", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AL", ".", "M", ".", "AR"}], "+", 
           RowBox[{"AR", ".", "M", ".", "AL"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"AR", ".", "M", ".", "AR"}]}]}], ")"}]}], "]"}]}]}], 
     ")"}], 
    RowBox[{"Abs", "[", "eV", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.51297322487729*^9, 3.512973229813891*^9}, {
  3.512975728136732*^9, 3.512975798574381*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrections due to the Fock diagram @ T=0", "Subsection",
 CellChangeTimes->{{3.487060080180551*^9, 3.487060150511221*^9}, {
  3.487062923797386*^9, 3.4870629259548264`*^9}, {3.512975810999832*^9, 
  3.5129758155673647`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SFT0", ":", " ", 
   RowBox[{
   "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
    " ", "the", " ", "Fock", " ", "term", "  ", 
    RowBox[{"(", 
     RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], ")"}], " ", "at",
     " ", "T"}]}], "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SFT0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubscriptBox["S", "F"], 
      SubscriptBox["|", 
       RowBox[{"T", "=", "0"}]]}], 
     RowBox[{
      SuperscriptBox["e", "2"], "/", "h"}]], "=", 
    RowBox[{"SmfFT0", "+", "SvcFT0"}]}]}]}]}], "Text",
 CellChangeTimes->{{3.48706030893849*^9, 3.4870603219362993`*^9}, {
   3.4870603663515463`*^9, 3.487060501676361*^9}, {3.4870606706284847`*^9, 
   3.487060722250463*^9}, {3.487060810471149*^9, 3.487060828237668*^9}, 
   3.4870625595230217`*^9, {3.48706276812138*^9, 3.487062785880321*^9}, 
   3.487063957978712*^9, {3.487063993136374*^9, 3.487063993955264*^9}, {
   3.487068306878147*^9, 3.487068317425929*^9}, {3.487303565159759*^9, 
   3.487303570983797*^9}, {3.487303780778308*^9, 3.487303797254616*^9}, 
   3.488874244736813*^9, {3.512973371540279*^9, 3.512973372051935*^9}, {
   3.512975827448504*^9, 3.512975861007078*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Mean field contribution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "mf", ")"}]], 
    SubscriptBox["|", 
     RowBox[{"T", "=", "0"}]]}], TraditionalForm]], "None"]
}], "Subsubsection",
 CellChangeTimes->{{3.511167302886991*^9, 3.511167308047542*^9}, {
   3.5111692541819773`*^9, 3.511169274839974*^9}, {3.512976050534885*^9, 
   3.5129760513320827`*^9}, 3.514106157496812*^9}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"SmfFT0", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "mf", ")"}]], 
     SubscriptBox["|", 
      RowBox[{"T", "=", "0"}]]}], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}]], "Text",
 CellChangeTimes->{{3.487304286986877*^9, 3.487304290986452*^9}, {
  3.511167690360538*^9, 3.511167697520576*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmfFT0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{"TqelF", " ", "-", 
        RowBox[{"2", " ", 
         RowBox[{"T", ".", "TqelF"}]}]}], ")"}], "]"}], 
     RowBox[{"Abs", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{"TinelF", " ", "-", 
        RowBox[{"2", " ", 
         RowBox[{"T", ".", "TinelF"}]}]}], ")"}], "]"}], 
     RowBox[{"fT0", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1mf", "]"}], " ", 
     FractionBox[
      RowBox[{"Abs", "[", "eV", "]"}], "eV"], 
     RowBox[{"HT0", "[", "eV", "]"}]}], "+", 
    RowBox[{"2", " ", "NbT0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "eV", "]"}], 
        RowBox[{"Tr", "[", "R1mf", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fT0", "[", "eV", "]"}], 
        RowBox[{"Tr", "[", "R2mf", "]"}]}], "+", 
       RowBox[{"\[CapitalOmega]", " ", 
        RowBox[{"Tr", "[", "R3mf", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4871403755725813`*^9, 3.487140436712626*^9, {3.487140544268188*^9, 
   3.487140545788024*^9}, {3.4871406690566673`*^9, 3.4871406903106117`*^9}, {
   3.488803056997664*^9, 3.488803059540941*^9}, {3.511168803729828*^9, 
   3.511168831449421*^9}, {3.511168949376534*^9, 3.5111689900611467`*^9}, {
   3.511183030448945*^9, 3.511183032877718*^9}, {3.511257468073807*^9, 
   3.511257480022997*^9}, {3.511258108705235*^9, 3.511258108887783*^9}, {
   3.512975895718432*^9, 3.512975905037912*^9}, {3.514790850201013*^9, 
   3.51479085349096*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "coeff", " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"TqelF", "=", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gr", ".", "M", ".", "Regr", ".", "M", ".", "AR"}], "+", 
        RowBox[{"AR", ".", "M", ".", "Regr", ".", "M", ".", "ga"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TinelF", "=", 
     RowBox[{"\[CapitalGamma]L", ".", "gr", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", ".", "AR", ".", "M"}], "-", 
        RowBox[{
         FractionBox["\[ImaginaryI]", "2"], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
           "M", ".", "At", ".", "M", ".", "gr", ".", "\[CapitalGamma]R"}], 
           "-", 
           RowBox[{
           "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "At", ".", "M"}]}], 
          ")"}]}]}], ")"}], ".", "ga"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K1mf", "=", 
     RowBox[{
      RowBox[{"\[CapitalGamma]L", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "AR", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], "+", 
         
         RowBox[{
         "gr", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", 
          "AR"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "AR", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}],
           "+", 
          RowBox[{
          "gr", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}], 
         ")"}]}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R1mf", "=", 
     RowBox[{"TqelF", "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", ".", "TqelF"}]}], "-", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"\[CapitalGamma]L", ".", "gr", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "M", ".", "At", ".", "M", ".", "gr", ".", "\[CapitalGamma]R"}], "-", 
          RowBox[{
          "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "At", ".", "M"}]}], 
         ")"}], ".", "ga"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", "gr", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "M", ".", "At", ".", "M", ".", "gr", ".", "\[CapitalGamma]R"}], "-", 
          RowBox[{
          "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "At", ".", "M"}]}], 
         ")"}], ".", "ga"}]}], " ", "-", 
      RowBox[{
      "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", 
       ".", "ga"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R2mf", "=", 
     RowBox[{
      RowBox[{
      "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", "M", ".", 
       "ga"}], "+", 
      RowBox[{
      "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
       "\[CapitalDelta]A", ".", "M", ".", "ga"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R3mf", "=", 
     RowBox[{
     "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", ".", 
      "ga"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.487140486567672*^9, 3.487140493680202*^9}, {
   3.487140535951249*^9, 3.4871405381119623`*^9}, {3.487329358818647*^9, 
   3.4873293622733107`*^9}, {3.488803085207673*^9, 3.488803087150449*^9}, {
   3.4933788405335703`*^9, 3.493378843636497*^9}, {3.511169090857272*^9, 
   3.511169098080118*^9}, {3.511183043490135*^9, 3.511183044139892*^9}, 
   3.511183129742004*^9, {3.511258287208688*^9, 3.511258318361148*^9}, {
   3.512975932930932*^9, 3.5129759343635187`*^9}, {3.512976349928553*^9, 
   3.512976363934453*^9}, {3.51479068987572*^9, 3.514790726151123*^9}, {
   3.514790764007475*^9, 3.5147908455858803`*^9}, 3.5147910024741077`*^9, {
   3.5200556634381437`*^9, 3.520055665812332*^9}, {3.520055710061843*^9, 
   3.520055713275798*^9}, {3.52005576442486*^9, 3.520055765467911*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fT0", "[", "eV_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
     RowBox[{"Abs", "[", 
      RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", "\[CapitalOmega]"}]}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.512975971690123*^9, 3.512975975602089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HT0", "[", "eV_", "]"}], ":=", 
   RowBox[{
    FractionBox["\[CapitalOmega]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], "]"}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], "]"}], "]"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.512976023765853*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"with", "   ", 
   RowBox[{"HT0", "[", "eV", "]"}]}], "=", 
  RowBox[{
   RowBox[{"h", 
    RowBox[{"(", "eV", ")"}]}], 
   SubscriptBox["|", 
    RowBox[{"T", "=", "0"}]]}]}]], "Text",
 CellChangeTimes->{{3.487138916401144*^9, 3.4871389537597837`*^9}, {
  3.487139750277997*^9, 3.487139812682349*^9}, {3.487223431912836*^9, 
  3.4872234433915663`*^9}, {3.511169069304974*^9, 3.511169089072535*^9}, {
  3.511257497924831*^9, 3.5112575447898493`*^9}, {3.511257632544392*^9, 
  3.511257636345663*^9}, {3.511257668610268*^9, 3.5112576745132303`*^9}, {
  3.511257884841703*^9, 3.511257886167412*^9}, {3.511258026942547*^9, 
  3.51125810479355*^9}, {3.511258157542535*^9, 3.511258199548411*^9}, {
  3.512976030279203*^9, 3.512976031332459*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Vertex correction  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "F"], 
    RowBox[{"(", "vc", ")"}]], TraditionalForm]], "None"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["|", 
    RowBox[{"T", "=", "0"}]], TraditionalForm]], "None"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.4843068826458187`*^9, 3.484306894659079*^9}, {
   3.4843074918754787`*^9, 3.48430750331264*^9}, 3.484310069915161*^9, {
   3.484310158329134*^9, 3.4843101815116787`*^9}, {3.487070428258151*^9, 
   3.4870704377518063`*^9}, {3.4873038512272577`*^9, 3.487303854369499*^9}, {
   3.5105074433517*^9, 3.5105074483186073`*^9}, {3.511151794720193*^9, 
   3.5111517954672613`*^9}, {3.5111615549455442`*^9, 
   3.5111615565447474`*^9}, {3.51116924475846*^9, 3.5111692454876823`*^9}, {
   3.511169287148657*^9, 3.5111692970684023`*^9}, {3.5129760731652803`*^9, 
   3.512976080529052*^9}}],

Cell[BoxData[
 RowBox[{"SvcFT0", "=", 
  FractionBox[
   RowBox[{
    AdjustmentBox[
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "vc", ")"}]],
     BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
    SubscriptBox[
     AdjustmentBox["|",
      BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
     RowBox[{"T", "=", "0"}]]}], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.487139401276539*^9, 3.487139442945759*^9}, {
  3.511163509932029*^9, 3.5111635121323843`*^9}, {3.512976096217527*^9, 
  3.5129760979219007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SvcFT0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", "QinelF", "]"}], 
     RowBox[{"fT0", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1vc", "]"}], "  ", 
     FractionBox[
      RowBox[{"Abs", "[", "eV", "]"}], "eV"], 
     RowBox[{"HT0", "[", "eV", "]"}]}], "+", 
    RowBox[{"2", " ", "NbT0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", "R1vc", "]"}], 
        RowBox[{"Abs", "[", "eV", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Tr", "[", "R2vc", "]"}], 
        RowBox[{"fT0", "[", "eV", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"Tr", "[", "R3vc", " ", "]"}], "\[CapitalOmega]"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4871397173832693`*^9, {3.488803150387225*^9, 3.488803176222701*^9}, {
   3.511169765453249*^9, 3.511169822549074*^9}, {3.511169875404937*^9, 
   3.511169897467561*^9}, {3.5111827449933043`*^9, 3.511182803373932*^9}, {
   3.511183229231709*^9, 3.51118324403776*^9}, {3.511258251451375*^9, 
   3.51125825184126*^9}, {3.512976138004777*^9, 3.512976138387052*^9}, {
   3.514791055612649*^9, 3.514791081213003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "coeff", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QinelF", "=", 
     RowBox[{"-", 
      RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
          "gr", ".", "\[CapitalGamma]R"}], "+", 
         RowBox[{
         "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "ga", ".", 
          "\[CapitalGamma]L", ".", "AR", ".", "M"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
          "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "AR", ".", "M"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K1vc", "=", " ", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
        RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}], ".", "M",
       ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]A", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], " ", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]A", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
         "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R1vc", "=", 
     RowBox[{
     "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["\[CapitalDelta]A", "2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["\[CapitalDelta]A", "2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
         "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R2vc", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}], 
         ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
         "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
          " ", "AR", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R3vc", "=", 
     RowBox[{"-", 
      RowBox[{
      "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "ga",
        ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.487138955273733*^9, 3.487138957032612*^9}, {
   3.487139379664016*^9, 3.4871393815905*^9}, 3.48713947998482*^9, {
   3.487139683416843*^9, 3.487139740271769*^9}, {3.48880315977744*^9, 
   3.4888031684091787`*^9}, {3.511169972453618*^9, 3.5111699761653214`*^9}, {
   3.511183219045704*^9, 3.511183221858719*^9}, {3.511258341072019*^9, 
   3.5112583421276817`*^9}, {3.512976336085043*^9, 3.5129763368855247`*^9}, {
   3.512976369285236*^9, 3.512976371590053*^9}, {3.514790882063739*^9, 
   3.514790925924329*^9}, {3.5147909819910316`*^9, 3.514791049126759*^9}, {
   3.520055722373473*^9, 3.5200557297728167`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fT0", "[", "eV_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
     RowBox[{"Abs", "[", 
      RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", "\[CapitalOmega]"}]}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.512975971690123*^9, 3.512975975602089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HT0", "[", "eV_", "]"}], ":=", 
   RowBox[{
    FractionBox["\[CapitalOmega]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], "]"}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], "]"}], "]"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.512976023765853*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Back-action corrections @ T=0", "Subsection",
 CellChangeTimes->{{3.484386222201532*^9, 3.4843862248238783`*^9}, {
  3.487138894513623*^9, 3.487138905473906*^9}, {3.487139463281385*^9, 
  3.487139465695175*^9}, {3.511161628325725*^9, 3.511161641065743*^9}, {
  3.5111693100168743`*^9, 3.5111693153252687`*^9}, {3.512976448056107*^9, 
  3.512976470091168*^9}, {3.513843473237977*^9, 3.513843500195689*^9}}],

Cell[BoxData[
 RowBox[{"SbaT0", "=", 
  FractionBox[
   RowBox[{
    SubscriptBox["S", "ba"], 
    SubscriptBox["|", 
     RowBox[{"T", "=", "0"}]]}], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]], " "}]], "Text",
 CellChangeTimes->{{3.487139401276539*^9, 3.487139442945759*^9}, {
  3.511162974231204*^9, 3.51116302637175*^9}, {3.5129764748316107`*^9, 
  3.512976492935027*^9}, {3.5138435020853043`*^9, 3.5138435101890373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SbaT0", "=", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Pi]", 
     FractionBox[
      RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]", "]"}], 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]", "]"}], "-", 
        "\[Eta]"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NbT0", " ", 
        RowBox[{"(", 
         RowBox[{"NbT0", " ", "+", "1"}], ")"}], 
        RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]", "]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NbT0", "+", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D\[CapitalPi]pmT0", "[", "\[CapitalOmega]", "]"}], "-", 
          RowBox[{"D\[CapitalPi]mpT0", "[", "\[CapitalOmega]", "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D\[CapitalPi]pmT0", "[", "\[CapitalOmega]", "]"}], "+", 
          RowBox[{"D\[CapitalPi]mpT0", "[", "\[CapitalOmega]", "]"}]}], 
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D\[CapitalPi]mpT0", "[", "\[CapitalOmega]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", "\[Pi]"}]]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "M", ".", "AL", ".", "M", ".", "AR", ".", "\[CapitalGamma]L", ".", 
           "AR"}], "-", 
          RowBox[{
          "M", ".", "AR", ".", "M", ".", "AL", ".", "\[CapitalGamma]L", ".", 
           "AL"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"M", ".", "AR", ".", "M", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AL"}]}], ")"}]}]}],
           "-", " ", 
          RowBox[{
          "M", ".", "AR", ".", "M", ".", "gr", ".", "\[CapitalGamma]L", ".", 
           "ga"}]}], ")"}], 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
           RowBox[{"Abs", "[", 
            RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "-", 
           RowBox[{"2", "eV"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"(", 
          RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "AL"}]}], ")"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}],
           ")"}]}], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abs", "[", "\[CapitalOmega]", "]"}], "-", 
            "\[CapitalOmega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
            RowBox[{"Abs", "[", 
             RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}]}], ")"}]}], 
         RowBox[{" ", 
          RowBox[{"4", "\[CapitalOmega]"}]}]]}]}], ")"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D\[CapitalPi]pmT0", "[", "\[CapitalOmega]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", "\[Pi]"}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "M", ".", "AL", ".", "M", ".", "AR", ".", "\[CapitalGamma]L", ".", 
            "AR"}], "-", 
           RowBox[{
           "M", ".", "AR", ".", "M", ".", "AL", ".", "\[CapitalGamma]L", ".", 
            "AL"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"M", ".", "AR", ".", "M", ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
               RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AL"}]}], 
              ")"}]}]}], "-", " ", 
           RowBox[{
           "M", ".", "AR", ".", "M", ".", "gr", ".", "\[CapitalGamma]L", ".", 
            "ga"}]}], ")"}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "-", 
            RowBox[{"Abs", "[", 
             RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
            RowBox[{"2", "eV"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"M", ".", 
          RowBox[{"(", 
           RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
              RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "AL"}]}], ")"}], 
            "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
               RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
              ")"}]}]}], ")"}]}], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Abs", "[", "\[CapitalOmega]", "]"}], "+", 
             "\[CapitalOmega]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "-", 
             RowBox[{"Abs", "[", 
              RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}]}], ")"}]}], 
          RowBox[{" ", 
           RowBox[{"4", "\[CapitalOmega]"}]}]]}]}], ")"}], "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D\[CapitalPi]\[CapitalPi]", "[", "\[CapitalOmega]_", "]"}], ":=", 
   
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " "}], "\[Pi]"], 
    RowBox[{"Tr", "[", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"M", ".", "Regr", ".", "M", ".", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", " ", "gr"}]}], ")"}]}], 
       " ", "+", " ", 
       RowBox[{
       "M", ".", "AR", ".", "M", ".", "ga", ".", "\[CapitalGamma]L", ".", 
        "gr"}], "-", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"M", ".", 
         RowBox[{"(", 
          RowBox[{"AL", "+", "AR"}], ")"}], ".", "M", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
           RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}]}], 
      ")"}], "]"}], "eV"}]}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[CapitalPi]r", "[", "\[CapitalOmega]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[CapitalOmega]", 
     RowBox[{"4", "\[Pi]"}]]}], 
   RowBox[{"Tr", "[", 
    RowBox[{"M", ".", 
     RowBox[{"(", 
      RowBox[{"AL", "+", "AR"}], ")"}], ".", "M", ".", 
     RowBox[{"(", 
      RowBox[{"AL", "+", "AR"}], ")"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.519975109654567*^9, 3.5199751363571997`*^9}, 
   3.5199863443212547`*^9, 3.5199863758331223`*^9, {3.519998649722088*^9, 
   3.5199986638115473`*^9}, {3.5200108018425093`*^9, 
   3.5200108302080812`*^9}, {3.520053703736617*^9, 3.5200537527972393`*^9}, {
   3.520055794128352*^9, 3.520055803846599*^9}, 3.520055869372671*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.512975971690123*^9, 3.512975975602089*^9}, 
   3.520055806042684*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Zero-temperature noise in a perfectly transmitting atomic gold chain in the \
presence of an undamped alternating-bond-length phonon mode\
\>", "Section",
 CellChangeTimes->{{3.493349395042625*^9, 3.493349399278126*^9}, {
   3.510506744557723*^9, 3.510506751131081*^9}, {3.510506829847657*^9, 
   3.510506830719576*^9}, {3.512294778118576*^9, 3.512294783428146*^9}, {
   3.512296733836257*^9, 3.5122967462900467`*^9}, 3.512300064780004*^9, {
   3.513843651611507*^9, 3.513843779703271*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "For", " ", "further", " ", "details", " ", "on", "  ", "inelastic", " ", 
   "effects", " ", "in", " ", "atomic", " ", "gold", " ", "chains"}], ",", 
  " ", 
  RowBox[{"see", ":", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", ".", " ", "Frederiksen"}], " ", "et", " ", 
    RowBox[{"al", "."}]}]}], ",", " ", 
  RowBox[{"Phys", ".", " ", "Rev", ".", " ", "Lett", ".", " ", "93"}], ",", 
  " ", 
  RowBox[{"256601", " ", 
   RowBox[{"(", "2004", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"  ", 
  RowBox[{
   RowBox[{
    RowBox[{"M", ".", " ", "Paulsson"}], " ", "et", " ", 
    RowBox[{"al", "."}]}], ",", " ", 
   RowBox[{
    RowBox[{"Phys", ".", " ", "Rev", ".", " ", "B"}], " ", "72"}], ",", " ", 
   RowBox[{"201101", " ", 
    RowBox[{"(", "2005", ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"  ", 
  RowBox[{
   RowBox[{"T", ".", " ", "Frederiksen"}], ",", " ", 
   RowBox[{"MSc", " ", "Thesis"}], ",", " ", 
   RowBox[{"Technical", " ", "University", " ", "of", " ", "Denmark", " ", 
    RowBox[{"(", "2004", ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"  ", 
  RowBox[{
   RowBox[{"http", ":"}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"www", ".", "nanotech", ".", "dtu", ".", "dk"}], "/", 
           "upload"}], "/", "institutter"}], "/", "mic"}], "/", "forskning"}],
        "/", "theoreticalnano"}], "/", "papers"}], "/", "theses"}], "/", 
    RowBox[{
    "thomasfrederiksen_mscthesis", ".", 
     "pdf"}]}]}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.513843805560741*^9, 3.5138439486135807`*^9}, {
  3.513843988757834*^9, 3.51384403780372*^9}, {3.513844116982297*^9, 
  3.513844152806151*^9}, {3.513844326367956*^9, 3.513844358158761*^9}, {
  3.513844470761842*^9, 3.513844498693696*^9}, {3.51384456014359*^9, 
  3.51384456073549*^9}, {3.513850203313896*^9, 3.513850210383906*^9}, {
  3.513926279075302*^9, 3.513926298841864*^9}}],

Cell[CellGroupData[{

Cell["\<\
Electronic Green's functions, tunneling self energies, and e-ph coupling \
matrix in a simple tight-binding model for a gold atomic wire \
\>", "Subsection",
 CellChangeTimes->{{3.511183741466209*^9, 3.511183759147449*^9}, {
  3.513844908431761*^9, 3.513845008116232*^9}}],

Cell[CellGroupData[{

Cell["N site chain symmetrically coupled to the contacts", "Subsubsection",
 CellChangeTimes->{{3.513845463138356*^9, 3.513845470202903*^9}, {
  3.5138502218140583`*^9, 3.513850256092835*^9}}],

Cell["\<\
For definiteness, we consider here a chain of 4 - atoms. The same \
calculations can be repeated for chains of arbitrary length. \
\>", "Text",
 CellChangeTimes->{{3.513855155087164*^9, 3.513855250524541*^9}, {
   3.513925889402946*^9, 3.5139258999618*^9}, 3.51410680713981*^9, {
   3.5141968385772467`*^9, 3.514196839311721*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Hc", " ", "=", " ", 
     RowBox[{
      RowBox[{
      "Hamiltonian", " ", "of", " ", "the", " ", "free", " ", "chain", "     ",
        "\[Epsilon]0"}], " ", "\[Equal]", " ", 
      RowBox[{"onsite", " ", "energy"}]}]}], ",", "  ", 
    RowBox[{"hopping", " ", "\[Equal]", " ", "t"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NN", "=", "4"}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"chain", " ", "length"}], ",", " ", 
      RowBox[{"NN", ">", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dag", "[", "x_", "]"}], ":=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"Conjugate", "@", "x"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hc", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ii", "\[Equal]", "jj"}], ",", "\[Epsilon]0", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"ii", "-", "jj"}], "]"}], "\[Equal]", "1"}], ",", "t", 
           ",", "0"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "NN"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Hc =\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Hc", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4927385296496735`*^9, 3.492738604647888*^9}, {
   3.492738758678733*^9, 3.4927391279097795`*^9}, {3.492739276933837*^9, 
   3.492739293287352*^9}, {3.492741222850872*^9, 3.4927412229309874`*^9}, {
   3.492741327427552*^9, 3.49274132753771*^9}, {3.4927420679961505`*^9, 
   3.492742084379709*^9}, {3.4927430715664845`*^9, 3.4927430716365857`*^9}, {
   3.492743279257286*^9, 3.4927432793073587`*^9}, {3.492743697618867*^9, 
   3.492743701093864*^9}, {3.492744994981099*^9, 3.492744997654944*^9}, {
   3.4927451424965553`*^9, 3.4927451426067133`*^9}, {3.4927452732554626`*^9, 
   3.492745330347557*^9}, 3.4928545587869883`*^9, 3.4929437167343893`*^9, {
   3.49329210547128*^9, 3.493292105896532*^9}, {3.4932922421779623`*^9, 
   3.493292242585723*^9}, {3.4932924457386417`*^9, 3.493292562130308*^9}, {
   3.493292627599197*^9, 3.493292627812847*^9}, {3.493292745290185*^9, 
   3.493292745763708*^9}, {3.493350841189328*^9, 3.493350893363256*^9}, {
   3.493350984289509*^9, 3.4933510010193787`*^9}, 3.5122968101354933`*^9, {
   3.512296905421413*^9, 3.512296988953285*^9}, {3.513850271903351*^9, 
   3.513850313668294*^9}, {3.51385062022042*^9, 3.513850655690599*^9}, {
   3.51385071352039*^9, 3.513850797036083*^9}, {3.5138536273851643`*^9, 
   3.513853653632719*^9}, {3.513854112000393*^9, 3.513854169462493*^9}, {
   3.5138542096779747`*^9, 3.513854211924819*^9}, {3.5138552899099007`*^9, 
   3.513855327011342*^9}, {3.513924256729466*^9, 3.513924257359088*^9}, {
   3.513925446375656*^9, 3.5139254479999313`*^9}, {3.513925656358014*^9, 
   3.5139256626108913`*^9}, {3.513925904951069*^9, 3.51392591213277*^9}, {
   3.514106917409725*^9, 3.514106925065097*^9}, {3.514196678882236*^9, 
   3.5141966790972548`*^9}, {3.5200539511285553`*^9, 3.520053951709529*^9}, {
   3.520054166242736*^9, 3.520054166568089*^9}, {3.5200671517260027`*^9, 
   3.5200671583384542`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Hc =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\[Epsilon]0", "t", "0", "0"},
       {"t", "\[Epsilon]0", "t", "0"},
       {"0", "t", "\[Epsilon]0", "t"},
       {"0", "0", "t", "\[Epsilon]0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Hc =", 
   MatrixForm[{{$CellContext`\[Epsilon]0, $CellContext`t, 0, 
      0}, {$CellContext`t, $CellContext`\[Epsilon]0, $CellContext`t, 0}, {
     0, $CellContext`t, $CellContext`\[Epsilon]0, $CellContext`t}, {
     0, 0, $CellContext`t, $CellContext`\[Epsilon]0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.513850785524386*^9, 3.5138507895646067`*^9}, 
   3.513851220415866*^9, 3.513851299984906*^9, 3.5138536581227922`*^9, {
   3.513854152431489*^9, 3.513854171062191*^9}, {3.5138553122850103`*^9, 
   3.513855327324753*^9}, 3.51385834837405*^9, 3.51386032253329*^9, 
   3.51386038224298*^9, 3.513860422906872*^9, 3.5139239026340313`*^9, 
   3.513924263525302*^9, 3.513925449024488*^9, 3.513925662971595*^9, 
   3.513925920968547*^9, 3.51419536104436*^9, {3.514196295702236*^9, 
   3.51419630830584*^9}, 3.514196680276848*^9, 3.514791119182939*^9, 
   3.516360804586681*^9, 3.5163608659730997`*^9, 3.519986833474141*^9, {
   3.519987541268553*^9, 3.519987543406805*^9}, 3.519998746060993*^9, 
   3.520053839758597*^9, 3.5200539522050962`*^9, 3.520054166998495*^9, 
   3.5200544964944344`*^9, 3.5200559798255243`*^9, {3.5200671589806843`*^9, 
   3.520067174939074*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Broadening", " ", "due", " ", "to", " ", "coupling", " ", "to", " ", 
    "the", " ", "left", " ", "and", " ", "right", " ", "leads"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GamL", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ii", "\[Equal]", "1"}], "&&", " ", 
            RowBox[{"jj", "\[Equal]", "1"}]}], ",", "\[Gamma]L", ",", "0"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "NN"}], "}"}]}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"t", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GamR", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ii", "\[Equal]", "NN"}], "&&", " ", 
            RowBox[{"jj", "\[Equal]", "NN"}]}], ",", "\[Gamma]R", ",", "0"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "NN"}], "}"}]}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"t", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(L\)]\) =\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "GamL", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(R\)]\) =\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "GamR", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.513853799864057*^9, 3.513853966415126*^9}, {
  3.513854013996922*^9, 3.513854053257365*^9}, {3.5138541836568336`*^9, 
  3.513854184365267*^9}, {3.5138553307564*^9, 3.513855335530841*^9}, {
  3.513923932595508*^9, 3.5139239408908463`*^9}, {3.513923974729433*^9, 
  3.513923976001717*^9}, {3.513924276320766*^9, 3.5139242844304523`*^9}, {
  3.514195405644175*^9, 3.5141954134600163`*^9}, {3.5199868691765547`*^9, 
  3.519986915227378*^9}, {3.519986993266364*^9, 3.519987000522113*^9}, {
  3.519987066483707*^9, 3.519987067116947*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(L\\)]\\) \
=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\[Gamma]L", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(L\)]\) =", 
   MatrixForm[{{$CellContext`\[Gamma]L, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 
     0}, {0, 0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.519987543555953*^9, 3.519998746260763*^9, 3.520053841018804*^9, 
   3.520053953283874*^9, 3.520054167991159*^9, 3.520054497803363*^9, 
   3.520055980853532*^9, {3.520067160408906*^9, 3.5200671749891243`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(R\\)]\\) \
=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "\[Gamma]R"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(R\)]\) =", 
   MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {
     0, 0, 0, $CellContext`\[Gamma]R}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.519987543555953*^9, 3.519998746260763*^9, 3.520053841018804*^9, 
   3.520053953283874*^9, 3.520054167991159*^9, 3.520054497803363*^9, 
   3.520055980853532*^9, {3.520067160408906*^9, 3.520067174992527*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Self", "-", 
    RowBox[{"energy", " ", "due", " ", "to", " ", "tunneling"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SigTr", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{"(", 
       RowBox[{"GamL", "+", "GamR"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SigTa", "=", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], 
      RowBox[{"(", 
       RowBox[{"GamL", "+", "GamR"}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalSigma]\), \(T\)], \
\(r\)]\) =\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "SigTr", "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalSigma]\), \(T\)], \
\(a\)]\)=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "SigTa", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.519986973794634*^9, 3.5199870354762173`*^9}, {
  3.519987069138728*^9, 3.519987109178177*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalSigma]\\), \
\\(T\\)], \\(r\\)]\\) =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Gamma]L"}], "2"]}], "0", "0", 
        "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Gamma]R"}], "2"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalSigma]\), \(T\)], \(r\)]\) =", 
   MatrixForm[{{Complex[0, 
        Rational[-1, 2]] $CellContext`\[Gamma]L, 0, 0, 0}, {0, 0, 0, 0}, {0, 
     0, 0, 0}, {0, 0, 0, Complex[0, 
        Rational[-1, 2]] $CellContext`\[Gamma]R}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.519987102660964*^9, 3.519987109534733*^9}, 
   3.5199875436598263`*^9, 3.519998746393689*^9, 3.52005384230429*^9, 
   3.5200539545639763`*^9, 3.520054168874853*^9, 3.520054499133161*^9, 
   3.520055983328904*^9, 3.5200671753756332`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[CapitalSigma]\\), \
\\(T\\)], \\(a\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Gamma]L"}], "2"], "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Gamma]R"}], "2"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SuperscriptBox[SubscriptBox[\(\[CapitalSigma]\), \(T\)], \(a\)]\)=", 
   
   MatrixForm[{{Complex[0, 
        Rational[1, 2]] $CellContext`\[Gamma]L, 0, 0, 0}, {0, 0, 0, 0}, {0, 0,
      0, 0}, {0, 0, 0, Complex[0, 
        Rational[1, 2]] $CellContext`\[Gamma]R}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.519987102660964*^9, 3.519987109534733*^9}, 
   3.5199875436598263`*^9, 3.519998746393689*^9, 3.52005384230429*^9, 
   3.5200539545639763`*^9, 3.520054168874853*^9, 3.520054499133161*^9, 
   3.520055983328904*^9, 3.520067175379097*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Green", "'"}], "s", " ", "function", " ", "of", " ", "the", " ", 
    "chain", " ", "coupled", " ", "to", " ", "leads"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Gr", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"IdentityMatrix", "[", "NN", "]"}]}], "-", "Hc", "-", 
        "SigTr"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ga", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"IdentityMatrix", "[", "NN", "]"}]}], "-", "Hc", "-", 
        "SigTa"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.513850983314393*^9, 3.513851032359894*^9}, {
  3.513851101027692*^9, 3.513851106896408*^9}, {3.5138514371464863`*^9, 
  3.513851629117373*^9}, {3.513854279227767*^9, 3.513854358174655*^9}, {
  3.513854542619028*^9, 3.513854562496163*^9}, {3.513855394417096*^9, 
  3.5138554178948717`*^9}, {3.513855466353978*^9, 3.51385547300458*^9}, {
  3.513924324693863*^9, 3.5139243288586693`*^9}, {3.519987132468816*^9, 
  3.5199871578079443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Transmission", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Trans", "=", 
    RowBox[{"FullSimplify", "[", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{"Gr", ".", "GamL", ".", "Ga", ".", "GamR"}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5138554243824387`*^9, 3.513855446396679*^9}, {
   3.513924738212599*^9, 3.5139248126121273`*^9}, {3.513924864386499*^9, 
   3.5139249016278973`*^9}, {3.513925540256617*^9, 3.5139255408082123`*^9}, {
   3.5141070656516027`*^9, 3.5141070742046223`*^9}, {3.51419632984755*^9, 
   3.5141963756608467`*^9}, {3.514196405820074*^9, 3.5141964625775146`*^9}, 
   3.519987173614194*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Trans", " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Gamma]L", "\[Rule]", 
        RowBox[{"2", " ", "t"}]}], ",", 
       RowBox[{"\[Gamma]R", "\[Rule]", 
        RowBox[{"2", "t"}]}]}], "}"}]}], "/.", 
    RowBox[{"t", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"-", "2.2"}], ",", "2.2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic", ",", "None", ",", "None"}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]", ",", " ", 
      "\"\<Transmission coefficient T(\[Epsilon])\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<onsite energy \[Epsilon]0 == 0, hopping t==1, broadening due to \
coupling leads: \[Gamma]L=\[Gamma]R==2t \>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<T[\[Epsilon]=0] =\>\"", ",", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Trans", "/.", " ", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<T[\[Epsilon]=0\!\(\*SubscriptBox[\(]\), \({\[Epsilon]0 = 0, \\\ tt = \
t}\)]\) =\>\"", ",", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Trans", "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Gamma]L", "\[Rule]", 
        RowBox[{"2", "t"}]}], ",", 
       RowBox[{"\[Gamma]R", "\[Rule]", 
        RowBox[{"2", "t"}]}]}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.5138518511786823`*^9, 3.5138519151706877`*^9, {3.513851958274238*^9, 
   3.513851984089552*^9}, {3.513852034632388*^9, 3.513852056199524*^9}, {
   3.513853082635358*^9, 3.5138531630165997`*^9}, {3.5138532927325087`*^9, 
   3.513853298656886*^9}, {3.51385344738031*^9, 3.513853540401927*^9}, {
   3.5138544500813627`*^9, 3.513854499542528*^9}, 3.513854769281527*^9, {
   3.5138550614129953`*^9, 3.51385507078671*^9}, {3.5138554521193933`*^9, 
   3.513855452398786*^9}, {3.513924341436284*^9, 3.513924347211775*^9}, {
   3.514196465833601*^9, 3.514196576324904*^9}, {3.519987203385467*^9, 
   3.519987338275813*^9}, {3.520061740408743*^9, 3.520061740990408*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJw13Hk4lN//P/ChDS0kaVEUIoqUVITXqLSgsoYWISSJondJQspSqSQ7yZ59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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.},
  Frame->True,
  FrameLabel->{
    FormBox["\[Epsilon]", TraditionalForm], 
    FormBox["\"Transmission coefficient T(\[Epsilon])\"", TraditionalForm]},
  FrameStyle->Directive[16],
  FrameTicks->{Automatic, Automatic, None, None},
  FrameTicksStyle->Directive[16],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.5199872456739492`*^9, 3.5199872850635*^9}, 
   3.519987344069439*^9, 3.519987546342416*^9, 3.519998749173974*^9, 
   3.520053848809031*^9, 3.520053971274822*^9, 3.5200541737256517`*^9, 
   3.520054503566328*^9, 3.520055988862636*^9, 3.5200617441968412`*^9, 
   3.5200671781341553`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"onsite energy \[Epsilon]0 == 0, hopping t==1, broadening \
due to coupling leads: \[Gamma]L=\[Gamma]R==2t \"\>"], "Print",
 CellChangeTimes->{{3.5199872457103252`*^9, 3.519987285071755*^9}, 
   3.519987344077557*^9, 3.5199875463523817`*^9, 3.5199987491833963`*^9, 
   3.520053848847192*^9, 3.520053971315118*^9, 3.520054173765218*^9, 
   3.5200545036004763`*^9, 3.5200559888991947`*^9, 3.52006174422855*^9, 
   3.5200671781460457`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"T[\[Epsilon]=0] =\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["t", "6"], " ", "\[Gamma]L", " ", "\[Gamma]R"}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]L", " ", "\[Gamma]R"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]0", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]L", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]R", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]0", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]R", "2"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]L", "2"], " ", 
         SuperscriptBox["\[Epsilon]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]R", "2"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["\[Epsilon]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]R", "2"], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]R", "2"], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Epsilon]0", "2"]}]}], ")"}]}]}], ")"}]}]}]]}],
  SequenceForm[
  "T[\[Epsilon]=0] =", 
   16 $CellContext`t^6 $CellContext`\[Gamma]L $CellContext`\[Gamma]R/(
   16 $CellContext`t^8 + 
   8 $CellContext`t^6 ($CellContext`\[Gamma]L $CellContext`\[Gamma]R - 
     12 $CellContext`\[Epsilon]0^2) + $CellContext`\[Epsilon]0^4 \
($CellContext`\[Gamma]L^2 + 
     4 $CellContext`\[Epsilon]0^2) ($CellContext`\[Gamma]R^2 + 
     4 $CellContext`\[Epsilon]0^2) - 
   2 $CellContext`t^2 (
    8 $CellContext`\[Epsilon]0^4 ($CellContext`\[Gamma]R^2 + 
      6 $CellContext`\[Epsilon]0^2) + $CellContext`\[Gamma]L^2 $CellContext`\
\[Epsilon]0^2 ($CellContext`\[Gamma]R^2 + 
      8 $CellContext`\[Epsilon]0^2)) + $CellContext`t^4 (
     16 $CellContext`\[Epsilon]0^2 ($CellContext`\[Gamma]R^2 + 
       11 $CellContext`\[Epsilon]0^2) + $CellContext`\[Gamma]L^2 \
($CellContext`\[Gamma]R^2 + 16 $CellContext`\[Epsilon]0^2)))],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5199872457103252`*^9, 3.519987285071755*^9}, 
   3.519987344077557*^9, 3.5199875463523817`*^9, 3.5199987491833963`*^9, 
   3.520053848847192*^9, 3.520053971315118*^9, 3.520054173765218*^9, 
   3.5200545036004763`*^9, 3.5200559888991947`*^9, 3.52006174422855*^9, 
   3.520067178246058*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"T[\[Epsilon]=0\\!\\(\\*SubscriptBox[\\(]\\), \\({\[Epsilon]0 = \
0, \\\\ tt = t}\\)]\\) =\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "T[\[Epsilon]=0\!\(\*SubscriptBox[\(]\), \({\[Epsilon]0 = 0, \\ tt = \
t}\)]\) =", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5199872457103252`*^9, 3.519987285071755*^9}, 
   3.519987344077557*^9, 3.5199875463523817`*^9, 3.5199987491833963`*^9, 
   3.520053848847192*^9, 3.520053971315118*^9, 3.520054173765218*^9, 
   3.5200545036004763`*^9, 3.5200559888991947`*^9, 3.52006174422855*^9, 
   3.5200671782521057`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "spectral", " ", "density", " ", "and", " ", "related", " ", "functions"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AA", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"Gr", "-", "Ga"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AAL", "=", 
     RowBox[{"Gr", ".", "GamL", ".", "Ga"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AAR", "=", 
     RowBox[{"Gr", ".", "GamR", ".", "Ga"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5138516814515*^9, 3.513851694771057*^9}, {
   3.5138518247665854`*^9, 3.513851843639504*^9}, {3.513853184917143*^9, 
   3.513853219361763*^9}, {3.51385339939535*^9, 3.5138533999557867`*^9}, {
   3.513855494203211*^9, 3.513855519433082*^9}, 3.519987358446794*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"MM", " ", "=", " ", 
     RowBox[{"Electron", "-", 
      RowBox[{"phonon", " ", "coupling", " ", "matrix"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"for", " ", "the", " ", "alternating", " ", "bond"}], "-", 
     RowBox[{"length", " ", "mode"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"MM", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"ii", "-", "jj"}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{"m", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"Max", "[", 
             RowBox[{"ii", ",", "jj"}], "]"}], ")"}]}]}], ",", "0"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "NN"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<MM =\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "MM", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.51385081145858*^9, 3.513850947366302*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MM =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "m", "0", "0"},
       {"m", "0", 
        RowBox[{"-", "m"}], "0"},
       {"0", 
        RowBox[{"-", "m"}], "0", "m"},
       {"0", "0", "m", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["MM =", 
   MatrixForm[{{
     0, $CellContext`m, 0, 0}, {$CellContext`m, 0, -$CellContext`m, 0}, {
     0, -$CellContext`m, 0, $CellContext`m}, {0, 0, $CellContext`m, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.513850892980256*^9, 3.513850942624641*^9}, 
   3.513853558460861*^9, 3.5138555232897263`*^9, 3.5138603939329243`*^9, 
   3.513860441540595*^9, {3.513860571366246*^9, 3.513860587322769*^9}, 
   3.513924366702639*^9, 3.51392492743147*^9, 3.5139254938212023`*^9, 
   3.513925680472207*^9, 3.513925947917149*^9, 3.514195735422131*^9, 
   3.514196588753697*^9, 3.5141966930106783`*^9, 3.514791131153514*^9, 
   3.519987362303555*^9, 3.519987547482684*^9, 3.519998750369472*^9, 
   3.520053853522592*^9, 3.5200539909096746`*^9, 3.520054180228362*^9, 
   3.5200545061600018`*^9, 3.5200559931750793`*^9, 3.520067179408605*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Corrections to noise @ T=0", "Subsection",
 CellChangeTimes->{{3.492856151837994*^9, 3.492856154291792*^9}, {
   3.511183633769494*^9, 3.511183639447631*^9}, {3.511236519778707*^9, 
   3.5112365239842587`*^9}, {3.511236867413435*^9, 3.511236874548896*^9}, {
   3.511260220865623*^9, 3.511260227010346*^9}, 3.513853583218247*^9}],

Cell[CellGroupData[{

Cell["Elastic noise", "Subsubsection",
 CellChangeTimes->{{3.513856496057474*^9, 3.513856498510236*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Sel", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ga", "\[Rule]", "Ga"}], ",", 
      RowBox[{"\[CapitalGamma]L", "\[Rule]", "GamL"}], ",", 
      RowBox[{"\[CapitalGamma]R", "\[Rule]", "GamR"}], ",", 
      RowBox[{"gr", "\[Rule]", "Gr"}], ",", 
      RowBox[{"M", "\[Rule]", "MM"}], ",", 
      RowBox[{"AR", "\[Rule]", "AAR"}], ",", 
      RowBox[{"AL", "\[Rule]", "AAL"}], ",", " ", 
      RowBox[{"At", "\[Rule]", " ", "AA"}], ",", 
      RowBox[{"Regr", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"Gr", "+", "Ga"}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"chain", " ", "with", " ", "unit", " ", 
      RowBox[{"transmission", ":", " ", "\[Epsilon]0"}]}], "=", "0"}], ";", 
    " ", 
    RowBox[{"\[Gamma]L", "=", " ", 
     RowBox[{"\[Gamma]R", " ", "=", 
      RowBox[{"2", " ", "t"}]}]}], ";", "  ", 
    RowBox[{
     RowBox[{"extended", " ", "wide", " ", "band", " ", 
      RowBox[{"limit", ":", " ", "\[Epsilon]"}]}], "=", "0"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    FractionBox["1", "\[Beta]"], "\[Rule]", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", " ", 
      RowBox[{"\[Gamma]L", "\[Rule]", 
       RowBox[{"2", " ", "t"}]}], ",", " ", 
      RowBox[{"\[Gamma]R", "\[Rule]", 
       RowBox[{"2", " ", "t"}]}]}], "}"}]}], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.513856505685977*^9, 3.513856506085847*^9}, {
  3.5138565559904737`*^9, 3.5138565689823837`*^9}, {3.513924372002048*^9, 
  3.513924376097733*^9}, {3.513924423737846*^9, 3.513924479995716*^9}, {
  3.5139249382042503`*^9, 3.5139249762307568`*^9}, {3.513925507753146*^9, 
  3.5139255270260344`*^9}, {3.513925738256424*^9, 3.513925742351246*^9}, {
  3.514195872007646*^9, 3.514195918394786*^9}, {3.514195969193307*^9, 
  3.514195984693907*^9}, {3.514196041517776*^9, 3.5141960420529118`*^9}, {
  3.514196177512117*^9, 3.51419618018231*^9}, {3.5141967277684*^9, 
  3.514196751853952*^9}, {3.5199873799358797`*^9, 3.5199874385230494`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.513856506500204*^9, {3.51385654704813*^9, 3.5138565672666388`*^9}, 
   3.513860443776765*^9, {3.513924379852515*^9, 3.513924414239687*^9}, 
   3.513924482864444*^9, 3.513924939053692*^9, 3.513924984150017*^9, 
   3.5139254963190536`*^9, 3.513925527478977*^9, 3.513925682460616*^9, 
   3.513925949785269*^9, 3.514195919314908*^9, 3.514195985864244*^9, 
   3.5141960424855127`*^9, 3.514196183190503*^9, 3.514196596306758*^9, 
   3.514196694943581*^9, {3.514196735950436*^9, 3.514196752288467*^9}, {
   3.514791133809725*^9, 3.514791154699258*^9}, {3.5199873694238462`*^9, 
   3.5199873981025953`*^9}, {3.5199874404610777`*^9, 3.51998744552416*^9}, {
   3.519987535636035*^9, 3.5199875499811897`*^9}, 3.5199987504306917`*^9, 
   3.52005385573488*^9, 3.5200539933793583`*^9, 3.5200541824889812`*^9, 
   3.520054508014186*^9, 3.520055996030607*^9, 3.520067179453527*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correction due to the Fock term", "Subsubsection",
 CellChangeTimes->{{3.512294822749587*^9, 3.512294827979244*^9}, {
  3.513855561117312*^9, 3.513855573116889*^9}, {3.513855735267558*^9, 
  3.51385574107548*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"SmfFT0", "+", "SvcFT0"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ga", "\[Rule]", "Ga"}], ",", 
      RowBox[{"\[CapitalGamma]L", "\[Rule]", "GamL"}], ",", 
      RowBox[{"\[CapitalGamma]R", "\[Rule]", "GamR"}], ",", 
      RowBox[{"gr", "\[Rule]", "Gr"}], ",", 
      RowBox[{"M", "\[Rule]", "MM"}], ",", 
      RowBox[{"AR", "\[Rule]", "AAR"}], ",", 
      RowBox[{"AL", "\[Rule]", "AAL"}], ",", " ", 
      RowBox[{"At", "\[Rule]", " ", "AA"}], ",", 
      RowBox[{"\[CapitalDelta]A", "\[Rule]", 
       RowBox[{"AAL", "-", "AAR"}]}], ",", 
      RowBox[{"Regr", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"Gr", "+", "Ga"}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"chain", " ", "with", " ", "unit", " ", 
      RowBox[{"transmission", ":", " ", "\[Epsilon]0"}]}], "=", "0"}], ";", 
    " ", 
    RowBox[{"\[Gamma]L", "=", " ", 
     RowBox[{"\[Gamma]R", " ", "=", 
      RowBox[{"2", " ", "t"}]}]}], ";", "  ", 
    RowBox[{
     RowBox[{"extended", " ", "wide", " ", "band", " ", 
      RowBox[{"limit", ":", " ", "\[Epsilon]"}]}], "=", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SavAu", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", " ", 
       RowBox[{"\[Gamma]L", "\[Rule]", 
        RowBox[{"2", " ", "t"}]}], ",", " ", 
       RowBox[{"\[Gamma]R", "\[Rule]", 
        RowBox[{"2", " ", "t"}]}]}], "}"}]}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"\[Eta]", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.513855755750002*^9, 3.5138557598818083`*^9}, {
   3.513856065185535*^9, 3.513856073344618*^9}, {3.5138568547630568`*^9, 
   3.513856865297749*^9}, {3.513924516508711*^9, 3.513924520858876*^9}, {
   3.513924645880213*^9, 3.513924676709589*^9}, 3.5139249996144037`*^9, 
   3.5139255805032454`*^9, {3.5141959269894457`*^9, 3.514195937418644*^9}, {
   3.5141960179528227`*^9, 3.514196051964436*^9}, {3.5141962062130413`*^9, 
   3.514196208148685*^9}, {3.514196790725793*^9, 3.514196792948579*^9}, {
   3.5199876013693132`*^9, 3.519987620253057*^9}, {3.52005600771206*^9, 
   3.520056021439431*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[CapitalOmega]"}], "-", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox["t", "2"], " ", "\[Eta]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "2"], " ", "\[CapitalOmega]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"8", " ", "\[Pi]", " ", 
     SuperscriptBox["t", "4"], " ", "\[Eta]"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["t", "2"], " ", "\[CapitalOmega]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.513856040893671*^9, 3.513856117602984*^9, 3.513856617306057*^9, 
   3.5138569089050426`*^9, 3.513860485311857*^9, 3.513924574021299*^9, 
   3.513924695032674*^9, 3.513925018134852*^9, 3.5139255878871202`*^9, 
   3.513925830221245*^9, 3.5139259711832952`*^9, 3.514195955869808*^9, 
   3.51419607075826*^9, 3.514196228928131*^9, 3.514196620728603*^9, 
   3.514196800097146*^9, 3.514791165091825*^9, {3.519987555383278*^9, 
   3.519987579915188*^9}, 3.519987630011126*^9, 3.519998760539589*^9, 
   3.520053868980217*^9, 3.520054055068531*^9, 3.5200542733226223`*^9, 
   3.520054518887048*^9, {3.520056007385393*^9, 3.520056031334773*^9}, 
   3.520067189077325*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[CapitalOmega]"}], "-", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[CapitalOmega]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "2"], " ", "\[CapitalOmega]"}]]}]], "Output",
 CellChangeTimes->{
  3.513856040893671*^9, 3.513856117602984*^9, 3.513856617306057*^9, 
   3.5138569089050426`*^9, 3.513860485311857*^9, 3.513924574021299*^9, 
   3.513924695032674*^9, 3.513925018134852*^9, 3.5139255878871202`*^9, 
   3.513925830221245*^9, 3.5139259711832952`*^9, 3.514195955869808*^9, 
   3.51419607075826*^9, 3.514196228928131*^9, 3.514196620728603*^9, 
   3.514196800097146*^9, 3.514791165091825*^9, {3.519987555383278*^9, 
   3.519987579915188*^9}, 3.519987630011126*^9, 3.519998760539589*^9, 
   3.520053868980217*^9, 3.520054055068531*^9, 3.5200542733226223`*^9, 
   3.520054518887048*^9, {3.520056007385393*^9, 3.520056031334773*^9}, 
   3.520067189119741*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Back-action correction due to current-driven phonon flactuations\
\>", "Subsubsection",
 CellChangeTimes->{{3.512294822749587*^9, 3.512294827979244*^9}, {
  3.513855561117312*^9, 3.513855573116889*^9}, {3.513855735267558*^9, 
  3.51385574107548*^9}, {3.513856129220467*^9, 3.5138561494189672`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SbaT0", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ga", "\[Rule]", "Ga"}], ",", 
      RowBox[{"\[CapitalGamma]L", "\[Rule]", "GamL"}], ",", 
      RowBox[{"\[CapitalGamma]R", "\[Rule]", "GamR"}], ",", 
      RowBox[{"gr", "\[Rule]", "Gr"}], ",", 
      RowBox[{"M", "\[Rule]", "MM"}], ",", 
      RowBox[{"AR", "\[Rule]", "AAR"}], ",", 
      RowBox[{"AL", "\[Rule]", "AAL"}], ",", " ", 
      RowBox[{"At", "\[Rule]", " ", "AA"}], ",", 
      RowBox[{"\[CapitalDelta]A", "\[Rule]", 
       RowBox[{"AAL", "-", "AAR"}]}], ",", 
      RowBox[{"Regr", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"Gr", "+", "Ga"}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"chain", " ", "with", " ", "unit", " ", 
      RowBox[{"transmission", ":", " ", "\[Epsilon]0"}]}], "=", "0"}], ";", 
    " ", 
    RowBox[{"\[Gamma]L", "=", " ", 
     RowBox[{"\[Gamma]R", " ", "=", 
      RowBox[{"2", " ", "t"}]}]}], ";", "  ", 
    RowBox[{
     RowBox[{"extended", " ", "wide", " ", "band", " ", 
      RowBox[{"limit", ":", " ", "\[Epsilon]"}]}], "=", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SbaAu", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Epsilon]0", "\[Rule]", "0"}], ",", " ", 
        RowBox[{"\[Gamma]L", "\[Rule]", 
         RowBox[{"2", " ", "t"}]}], ",", " ", 
        RowBox[{"\[Gamma]R", "\[Rule]", 
         RowBox[{"2", " ", "t"}]}]}], "}"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"\[CapitalOmega]", ">", "0"}], ",", 
       RowBox[{"\[Eta]", ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[Eta]", "\[Rule]", "0"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"\[CapitalOmega]", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.513856154036707*^9, 3.51385617283031*^9}, {
   3.513856452864272*^9, 3.513856467382934*^9}, {3.513856842947625*^9, 
   3.513856845146463*^9}, {3.513924522995377*^9, 3.5139245278437643`*^9}, {
   3.5139250292155447`*^9, 3.5139250511101933`*^9}, 3.513925593846696*^9, {
   3.514196101555859*^9, 3.514196125770505*^9}, {3.51419621995767*^9, 
   3.514196225318359*^9}, {3.514196816589813*^9, 3.514196821509696*^9}, {
   3.519987629446052*^9, 3.51998769768036*^9}, {3.520056036860561*^9, 
   3.5200560628947477`*^9}, {3.520067234561338*^9, 3.520067252440002*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["t", "2"], " ", "\[Eta]"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["m", "2"], " ", "\[CapitalOmega]"}]}], ")"}], "3"]}]], 
  
  RowBox[{"81", " ", "eV", " ", 
   SuperscriptBox["m", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "eV", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["t", "2"], " ", "\[Eta]", " ", "\[CapitalOmega]"}], 
        "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "eV", " ", 
         SuperscriptBox["m", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["t", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["m", "4"], " ", "\[CapitalOmega]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "2"]}], "-", 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["t", "2"], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "eV", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox["t", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "2"], " ", "\[CapitalOmega]"}]}], ")"}], " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "eV", " ", 
         SuperscriptBox["m", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["t", "2"], " ", "\[Eta]"}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["m", "4"], " ", "\[CapitalOmega]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox["t", "2"], " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "eV", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox["t", "2"], " ", "\[Eta]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["m", "2"], " ", "\[CapitalOmega]"}]}], ")"}]}], 
        "+", 
        RowBox[{"81", " ", "eV", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.51479116797339*^9, {3.519987655920052*^9, 3.5199876689364634`*^9}, 
   3.519987702005888*^9, 3.519998763050592*^9, 3.520053874440856*^9, 
   3.5200540619171343`*^9, 3.520054276984371*^9, 3.520054521416956*^9, {
   3.520056040487155*^9, 3.520056065643791*^9}, 3.5200671917163887`*^9, {
   3.520067239724671*^9, 3.520067255456338*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"9", " ", "eV", " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "eV", " ", 
      SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"eV", "+", 
        RowBox[{"2", " ", "\[CapitalOmega]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", "eV", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"eV", "-", 
        RowBox[{"2", " ", "\[CapitalOmega]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"eV", "+", "\[CapitalOmega]"}], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["\[CapitalOmega]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.51479116797339*^9, {3.519987655920052*^9, 3.5199876689364634`*^9}, 
   3.519987702005888*^9, 3.519998763050592*^9, 3.520053874440856*^9, 
   3.5200540619171343`*^9, 3.520054276984371*^9, 3.520054521416956*^9, {
   3.520056040487155*^9, 3.520056065643791*^9}, 3.5200671917163887`*^9, {
   3.520067239724671*^9, 3.520067255490501*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Noise in a atomic chain with unit transmission and no external damping   \
\[Eta]=0\
\>", "Subsubsection",
 CellChangeTimes->{{3.520056085910153*^9, 3.520056114926437*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]eph", "=", " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"NN", "-", "1"}], ")"}], "2"], 
      SuperscriptBox["m", "2"]}], 
     SuperscriptBox["t", "2"]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Gamma]eph", " ", "\[CapitalOmega]"}]], 
      RowBox[{"(", 
       RowBox[{"SavAu", "+", "SbaAu"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Gamma]eph", " ", "\[CapitalOmega]"}]], "SavAu"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"eV", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<eV/\[CapitalOmega]\>\"", ",", " ", 
      "\"\<S [(\!\(\*SuperscriptBox[\(e\), \(2\)]\)/h) \[Gamma]eph \
\[CapitalOmega] ]\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<red: \!\(\*SubscriptBox[\(S\), \(eph\)]\)=\!\(\*SubscriptBox[\(S\), \
\(av\)]\)+\!\(\*SubscriptBox[\(S\), \(ba\)]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<blue: \!\(\*SubscriptBox[\(S\), \(av\)]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\[Gamma]eph= ((NN-1)m/t\!\(\*SuperscriptBox[\()\), \(2\)]\), the \
dimensionless e-ph coupling in the chain\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "m", ",", "\[CapitalOmega]", ",", "t", ",", "tt", ",", "\[Eta]", ",", " ", 
   "\[Gamma]eph"}], "]"}]}], "Input",
 CellChangeTimes->{{3.513856879069086*^9, 3.513856951205244*^9}, {
   3.513857064789022*^9, 3.513857156330044*^9}, {3.513857250599229*^9, 
   3.513857333444459*^9}, {3.513860408089571*^9, 3.51386041322443*^9}, {
   3.51386045967349*^9, 3.513860523958197*^9}, {3.513860582377487*^9, 
   3.5138605826568613`*^9}, {3.513925069636269*^9, 3.5139250723715057`*^9}, {
   3.513925241872755*^9, 3.513925282614469*^9}, {3.5139253803184853`*^9, 
   3.513925425554186*^9}, {3.513925619759939*^9, 3.513925633797154*^9}, {
   3.5139258558419523`*^9, 3.513925856328958*^9}, {3.513925976866626*^9, 
   3.5139262189981527`*^9}, 3.514196134850613*^9, {3.5200560737201643`*^9, 
   3.520056079213245*^9}, {3.520056167654307*^9, 3.5200561685702868`*^9}, {
   3.52005625852899*^9, 3.5200563241640043`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJw9V3k0lX3XNk+VISkKTY45pdLAXfs0aCAiRA+RISSZMj0oQySSmWQ8meeK
Err5PSkpRDyZJTLmOOfc5zjHlOrt+9b3vddae+1/rnWta/+xr7X3djv3C1d5
uLi42H/qf3rnup6vBbkraCpsvnLo/WbylRhNYiBsGe3y5pbTHJQiLyUG3kOw
hN5cMkmJ2CxBnpZ9PXtKewm9NN1xKkRQgtxbKGDQsX8J9by364lki5Or6xMk
vqgsIZ3Lq34NHeJkt29F6SuSS0g66LBa0x1x8rjm53KtmUUkH/7e12JUjNzx
Sb2rLH4RYYkmRS/y15HzREdk0sYWUIFVt98HH2FyoiUIHh5eQA75nti1i8Lk
sGIKe6B3AY3Sdm3aelCYbHfcvnNL+wLKKwyZbF8SIu/wnQnPqVlAj0gVb3bf
EiLnfmExCu8vICJpY7BwtCCZUi747oXWAup62HO4uZqfnKmn6fVvFAe9tR9d
VdLlISus0Wv9FM5B8y5BjY3qPOSyNrsdHcEcdOPy+UjHDTzk+nPJ3e99OKi6
dFr0+zg3ecBwcW+jLQe19zlL193hJm80aZgvPsxB9rPzGrffcZHjLM/63P7O
RqXnsrTbnv6CMFdbf5WzbCSdJG7IMl+GkVjrzPoTbGRUciW4Tm0ZtJ9Z/qN/
lI36vs3uy/+9BCyOmZDbPjaya0sYHC9aAttgvbQqOTbCSu6IiKwsAjlxX60O
ax6ttkY5j+UvwK+X/EsGGfOogVPbfGgDGwJ5S/28aCwk/r1LkquMDm6PrAWu
zLCQ7CK9he5EB7vdkikG4yxEl/a3kSTRQc8yqEp5gIVGssjNP3NoIF1tSBt5
y0KblAJPmqbNwXO7eTv9TBZ6URXDpCfOAv01Zqigz0IVklxZkk+mwDakU6G3
mIk25UQ2E8sjcHEg5+iXPCY6erXJSDFuBPT2elhMZDMRZQ3irVEYgf0T4jGs
ZCYqjRiWGjf6AkJnLsyLhjKRxqlRG7eKIagU63l9+hIT/f34o72cXz/8yB60
rhNmopCEm2O39buBWCz1/4ePibgPmoulUbtgwigwseU3gRaPkpX4Y7qgg0f2
XQ+HQHNI1Xjw4yfIdby8izVGoBMJgdd6SzvgjMboD9V6AiUwg88uT7+HlIbJ
tEwXAu2hf8zSrHkF1v7ptw9eJVArP3fC4rF6UN533qHbhkCa/QeOqXfWQn1x
7W4hMwINx+3ZMEJ7ASNJ99/dBAJNf3c4cBZ7CkWG5HJRbQL5rJG601NYAR7C
nISS/QRSX82WmO4rBZ5g68tfVQiUHmm2w+14ASi5aLL1NhCohl7F89QzGQiF
qYFJUQLpndaRuM55AHVf01GIMIE0zN6leK+/A2Hp5wu28BGooO2C3ay3Bzws
Fdp44ycD1SdtTXyfEo+pbvMay2UxkDLpTqJ4SyqGpwyV908z0IxAaqW8QwA2
GlJ54mQ3AzkfftftMnQc81rYJBbQwkCUgCcmfaSHOJ9r6OATnIF4uai+oZKH
MRVzU88tRQykaZFTXugejHntWslmBTKQ6+ak+L9G03C+PHsXZU8GCvkwsOFz
nz+WKv1Ry9qRgeL9tz0y6CzGX/FS2j8YMdAzkV8Mp/p8nG9Qd4VCYiAdt40C
cj6JWOrdBLPznXTkqS0g8VysEK//qry2fAcd+TeImhQPhWJBGHdFujQdbf98
rji15SF+5NGAQZQoHamVOk1obEvG/7kQHee4QkNm5y+pNtUlYy3N1PXbu2mo
W2Jki4BsOva5rFImNZSG2r0LBU8a+WF0v/1KIaNz6JELJVm27BG2U5x83DSb
iqx8As++OhuJV6nec/k2PoOGK4SJ4eAs/Gvzs20HDkyho2MhnmmHH2KT6il7
Uc04WjWOFpQXi8Ilbpcc0OAeQ6P8P05KmkVi6gcY6gXzw0h8X6ngRuVQ7M5J
2qc6/z5U0fo6O/e+Fy5lWhl/aVM3anTr21mRaoVVLTSLvVdoRe1FyglK3dew
gqHJB9/DGxHX/4KCXzaWfT5kn4/GxG1kzGTFsTqRwJ4mnzxQStEzcmw1wLW+
ccuHWiAIvXo7nZ75BN9JvFrWbvoACZnRr6MmffGzeQMfDS26Qe9WtKfJT1dM
12A9L+dFH7StCfMOl0zB4mz6Qva8HIbVW6fk3K0y8RZDuXVG68cgbDPDRH3F
BaNtl7rdnT4OKvrywVS1EszHW802buMUZKhvZbbfTMA2ijDwi9ungOv/UJtT
JS2vPgVZq/3OPeGh2Grr4U/lx6Ygtz1x9EtKAha2/Qy0uk5BoavAJ/rLUCy2
w0GO/80UCN5xEJBZicYLlbMHAtynoUkddzUN98LPNNpqHQ+YBlVWRNIRHQr+
3YSUIBwxDW9XfSasUsIw9eDyM2np09DSvtvqaqEXXtVT//JF8zTs/a0R5uRO
wRvD+lKILTNA5v0EE4kxeN+w+AXH9zOwMhN/abLrCa53/2q/d/cMBMylyXRk
3sTww/XWd4ZnQJRH12ObXxamMSM6mTA189/5KKn21ynEDKioWVTkP7+JOxvV
hA9KfwdnFXOvG59v4itvLF8aXvsO0ySz1V+S4bhsWaHsQZFZeOx4NXn25SM8
9tKPXN0Ns//V4xIyUjGVnwXB7E9eAnnJ2ITDspbn3lkgyRn1zFYl4xXy586X
/TULm0p8ndZhcdjRRGbo1rJZ6Mu7WeOUkYNf+RubFjxHhQnxs4ecEyKwuwqu
j/P8qLD4W8nE9mcVVt6ZYQl5VFCWEPeJ3JKH+dYr6SlWUsGmM6ufPhKBQ0H1
oXV1VLghNyoQMx2BdQe0SQ11UEHp/v3W5IB4PPOqOV/TABU8SnVnZo5VYo5G
46ziCSqIlY0zQmIysD067mNxDCqoSDPLmJ+L8WXSj07fFSpE7Rut/de8GmsS
j2y8zD8HHfBUr39nKhbzY33FSfE5uDr7YrPFYwp2cSo7Q23LHBD5Tj8/FlHw
bV2q0esV52BZxa/nyZG7+OyrGv/lPXPAv7mtqe45Ba8uPO40qjMHVnvq+cLK
K/FTQX+drDSeA027kFiFK3dxcaepvSlWc2BgNa/G4onBBoy9tgc5zYH+Lz6q
teddzFUp+tfZW3PgnB51+lHYXTyxu652sngOTke+DDE2LMetGnSL2qvnoN85
ekXqUgxOKu5KqW6cgzVJXbo1QqF47a3vXqGf52CHkNaaXKkEfERZZpccFw3K
0o3Ca9cm48WSf+J5DQ22JExTklmFuOevPSJUKRrYONlYXsWeYdrf8aWubTQ4
tMv1ZwevH8b3+cx0rRoNvpQdKhxRTcZVg/0fm5rTIOtdVJmy/WOMfY0vXseO
BpdepxvFGiXjDabxt3fcoEHMgH2JvHI6ZqRabEmE0UBN+G/jEJ1SbLPUfr2+
BzTQFOILdt/zABv/jQ41ptFgmPT8BzUqFCuf1VcqyKOBWVuJ15LuA8y3p08q
ppIG0+VBc7jRA5z8jz3fzToaDJS+WvuYrxAXLmOwLr2lgUD66JWM6adYd0rg
GLmTBpV1kvo2mhQsM0Twk9IgDYpaPjIFotIxx+tJjaKTNIg7vz+ArlCI7bm4
tYLDoMHB5faj0VX5+Aq5LGN4hQab4mg3ZArTsTdqB6Pf8NMh6tA+yfWn8nDr
3aZ5TDE6HGRKtPbWluJLez3xrZvpUGadPfwluQpLPBDbY6BAB1EHv3jFjCpc
XbuMHqhBhxAfgxvSnVl48pmtJvvN6cBbMRHwV0AS5nhVULagmA4Ze+3D1qqF
4VzXFLT+raLDXrcZE2H3x1i66zFD7gY6yLPd0070ZeIdNwNDLnfRQf9ckfPy
v6n4wTDGhNQKHU5tOG5x3jIR745Y++sEHwOCiJ9V5ra5mGuUyiYvUQYcc8x1
6olyxinx9mc7djAAvXg4NPI6HxfK6au4q8+A1zz3tvWFVeO5uex3z80Y0JfD
zRkpScGxQonRbzYMICW1hWu0+uO9JRrL4i4MMBdPW3PEIQ/3qNBfD94M8A8x
Daace4iJPHNWu3GbAW234/ZvC36G5T+POJlxjwG/9h3qZyq44wOvkO9iJgOs
G4MVtT1jMe8/lwqpiAEbk/efyk8MwEXfLBebPGOAULxf3WSLHX68dd/Qk2YG
NJpbxp87HoqV9heBM50BPadO5X2beorpDr+1SF1igMbIsmYytRojGMQhO24C
uhwqrrspXoQGz2DdvwUIuJl/ILiL/TdEz6+7EL+GAKOY0HdNhyPB3CfTukic
gGzSehHP1/GgsKh6vVGKgHpfHbep2RRoXDkdPreVAGpu9Y3TihS4H9Qbz0si
YGA4T9ShKRcsfjlkbVYlIEZAvmX5SgGwuMNqzuwnYGfSAp5aUAqKwvhM/pk/
/JZeXdvCKmC1aLjkGhDwMVjrbPFiNTTefUzNuUCAx3PuBJLeC7jIF0lPtyIg
JP3CVDPrJUT8NmbHexDgppcdXHWhASY407+D0gjwDCK8mYpvIfeb5CazmT9+
g+oPeWd0ghx+XZf/HhMqXwjQKDAMG2RWVtweMMHqSG/dm2fDsNb33tP+RCa8
3hVy3kjhC6zuLthSnsWEAPP0wSKRERjMG2FeqGaC51JnmvnwV0i9b5xNGWGC
WdiJnOUPYyBqeXBRR4sF/JG97ZzSSeBa4Snx+saCBF5NdrcMHa6MD8wHT7OA
nGFmamtFh3/anx59MMeCkNp6Einnzx7kWH8uWmBBZUB2rAGJAb9P1v8eFpmH
uhJ3g/WbCfgV53nx9L55kFn0sefRYMIqaZRXNnwextfFkspd5mHRuMG6mcSG
FfXY35e1lyBs4MmXo2psENFu267iuASitrlWtXvYcCxm9semxCVQ9Ij8q0yH
DaHP3Em2s0tgGmt8McGYDTVp0m55mcvwtHXS4PItNjj9a0hdEvwB106IHuF8
ZoNGFsPUc+UnDO232UIK58Cnx7lJgSo8ZMdlLbGIKA4Im0g+LDnBQyYa1vJO
xnLA43a4DvUyD5nvdP1s/iMOaE7nxJYk8pA1LknVKzzhwEX7Dx6SP3nIIbfa
LBQGOdAzYdOc38NLVnx3MHXnngXwiWrcx5vKT/YwF5fYMbwAuumK58bNhMky
yRMWfHJL0CoW3UvJFSdXWlKK5v2Xoaj+eqNSlRT5TsWSWmH+Cvz/v/wf6lzk
xw==
     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJxN1ns0VVkcB3Cv63hMHkWl5FEUt1IeqSnN70yppPHoRjRNRKVQ4zHCTemS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox[
    "\"S [(\\!\\(\\*SuperscriptBox[\\(e\\), \\(2\\)]\\)/h) \[Gamma]eph \
\[CapitalOmega] ]\"", TraditionalForm]},
  FrameStyle->Directive[16],
  FrameTicksStyle->Directive[16],
  PlotRange->{{-2, 2}, {-2.7077083739979944`*^-16, 6.696150525677444}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5200538820024157`*^9, 3.5200541545284758`*^9, 3.520054282867775*^9, 
   3.520054521553935*^9, 3.52005611603051*^9, 3.520056169468062*^9, {
   3.520056312128255*^9, 3.5200563258021717`*^9}, 3.5200671919351788`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"red: \\!\\(\\*SubscriptBox[\\(S\\), \
\\(eph\\)]\\)=\\!\\(\\*SubscriptBox[\\(S\\), \
\\(av\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \\(ba\\)]\\)\"\>"], "Print",
 CellChangeTimes->{
  3.520053882043804*^9, 3.520054154563272*^9, 3.520054282928781*^9, 
   3.52005452156527*^9, 3.520056116070918*^9, 3.520056169501108*^9, {
   3.520056312163803*^9, 3.5200563258831253`*^9}, 3.520067191947298*^9}],

Cell[BoxData["\<\"blue: \\!\\(\\*SubscriptBox[\\(S\\), \\(av\\)]\\)\"\>"], \
"Print",
 CellChangeTimes->{
  3.520053882043804*^9, 3.520054154563272*^9, 3.520054282928781*^9, 
   3.52005452156527*^9, 3.520056116070918*^9, 3.520056169501108*^9, {
   3.520056312163803*^9, 3.5200563258831253`*^9}, 3.520067191949688*^9}],

Cell[BoxData["\<\"\[Gamma]eph= ((NN-1)m/t\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\), the dimensionless e-ph coupling in the chain\"\>"], "Print",
 CellChangeTimes->{
  3.520053882043804*^9, 3.520054154563272*^9, 3.520054282928781*^9, 
   3.52005452156527*^9, 3.520056116070918*^9, 3.520056169501108*^9, {
   3.520056312163803*^9, 3.5200563258831253`*^9}, 3.520067191952794*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Effects of the external damping\
\>", "Subsubsection",
 CellChangeTimes->{{3.520056085910153*^9, 3.52005615342108*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]eph", "=", " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NN", "-", "1"}], ")"}], "2"], 
     SuperscriptBox["m", "2"]}], 
    SuperscriptBox["t", "2"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Gamma]eph", " ", "\[CapitalOmega]"}]], 
       RowBox[{"(", 
        RowBox[{"SavAu", "+", "SbaAu"}], ")"}]}], "/.", 
      RowBox[{"\[Eta]", "\[Rule]", "0"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Gamma]eph", " ", "\[CapitalOmega]"}]], 
       RowBox[{"(", 
        RowBox[{"SavAu", "+", "SbaAu"}], ")"}]}], "/.", 
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"0.1", " ", "\[Gamma]eph", " ", "\[CapitalOmega]"}]}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Gamma]eph", " ", "\[CapitalOmega]"}]], 
       RowBox[{"(", 
        RowBox[{"SavAu", "+", "SbaAu"}], ")"}]}], "/.", 
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"1", " ", "\[Gamma]eph", " ", "\[CapitalOmega]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Gamma]eph", " ", "\[CapitalOmega]"}]], 
       RowBox[{"(", 
        RowBox[{"SavAu", "+", "SbaAu"}], ")"}]}], "/.", 
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"10", " ", "\[Gamma]eph", " ", "\[CapitalOmega]"}]}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"eV", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Green", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", "DotDashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
   
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<eV/\[CapitalOmega]\>\"", ",", " ", 
      "\"\<S [(\!\(\*SuperscriptBox[\(e\), \(2\)]\)/h) \[Gamma]eph \
\[CapitalOmega] ]\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<red:  \[Eta]=0\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<green: \[Eta]=0.1 \[Gamma]eph \[CapitalOmega]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<blue: \[Eta]=1 \[Gamma]eph \[CapitalOmega]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<black: \[Eta]=10 \[Gamma]eph \[CapitalOmega]\>\"",
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\[Gamma]eph= ((NN-1)m/t\!\(\*SuperscriptBox[\()\), \(2\)]\), the \
dimensionless e-ph coupling in the chain\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"m", ",", "\[CapitalOmega]", ",", "t", ",", "tt"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.520056172557928*^9, 3.52005620236763*^9}, {
  3.520056338291751*^9, 3.5200565654420977`*^9}, {3.52006167195096*^9, 
  3.520061691859041*^9}}],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{{3.520056354256024*^9, 3.520056399930841*^9}, {
   3.5200564342850313`*^9, 3.52005646128405*^9}, 3.520056517622546*^9, 
   3.520056566057551*^9, {3.520061675106318*^9, 3.5200616928572702`*^9}, 
   3.520067191995055*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJxNl3s0VOv/x10rKrlVKt3RTRcVTux8pqKLIveUWyiVHAeHOIdyLUW5FUm5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     "]]}, 
   {RGBColor[0, 1, 0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJxNlX801Okex/0Yv7rr59Zih1RIIcWVdt1v+5ldXKLCRGbPXj9aixsVM2XD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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJxFVnk0VfsXJxLKRSUNpkJxK0Wi4by3rSISlRtRyVCiDBkL3X6mRBmiDA/J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     "]]}, 
   {GrayLevel[0], Thickness[Large], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJxFlnk0lXsXx01l6CbcisrQRKiEROnpbg3KEOElp2SsJJTDrRCv0KQiKoQM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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox[
    "\"S [(\\!\\(\\*SuperscriptBox[\\(e\\), \\(2\\)]\\)/h) \[Gamma]eph \
\[CapitalOmega] ]\"", TraditionalForm]},
  FrameStyle->Directive[16],
  FrameTicksStyle->Directive[16],
  PlotRange->{{-2, 2}, {-3.2742143415080153`*^-16, 4.283889006255521}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.520056354256024*^9, 3.520056399930841*^9}, {
   3.5200564342850313`*^9, 3.52005646128405*^9}, 3.520056517622546*^9, 
   3.520056566057551*^9, {3.520061675106318*^9, 3.5200616928572702`*^9}, 
   3.520067192183031*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"red:  \[Eta]=0\"\>"], "Print",
 CellChangeTimes->{{3.520056354334983*^9, 3.520056400019663*^9}, {
   3.5200564344190187`*^9, 3.520056461423704*^9}, 3.520056517755402*^9, 
   3.520056566242017*^9, {3.520061675309708*^9, 3.520061693042362*^9}, 
   3.520067192210446*^9}],

Cell[BoxData["\<\"green: \[Eta]=0.1 \[Gamma]eph \[CapitalOmega]\"\>"], "Print",
 CellChangeTimes->{{3.520056354334983*^9, 3.520056400019663*^9}, {
   3.5200564344190187`*^9, 3.520056461423704*^9}, 3.520056517755402*^9, 
   3.520056566242017*^9, {3.520061675309708*^9, 3.520061693042362*^9}, 
   3.520067192239497*^9}],

Cell[BoxData["\<\"blue: \[Eta]=1 \[Gamma]eph \[CapitalOmega]\"\>"], "Print",
 CellChangeTimes->{{3.520056354334983*^9, 3.520056400019663*^9}, {
   3.5200564344190187`*^9, 3.520056461423704*^9}, 3.520056517755402*^9, 
   3.520056566242017*^9, {3.520061675309708*^9, 3.520061693042362*^9}, 
   3.520067192273756*^9}],

Cell[BoxData["\<\"black: \[Eta]=10 \[Gamma]eph \[CapitalOmega]\"\>"], "Print",
 CellChangeTimes->{{3.520056354334983*^9, 3.520056400019663*^9}, {
   3.5200564344190187`*^9, 3.520056461423704*^9}, 3.520056517755402*^9, 
   3.520056566242017*^9, {3.520061675309708*^9, 3.520061693042362*^9}, 
   3.520067192308367*^9}],

Cell[BoxData["\<\"\[Gamma]eph= ((NN-1)m/t\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\), the dimensionless e-ph coupling in the chain\"\>"], "Print",
 CellChangeTimes->{{3.520056354334983*^9, 3.520056400019663*^9}, {
   3.5200564344190187`*^9, 3.520056461423704*^9}, 3.520056517755402*^9, 
   3.520056566242017*^9, {3.520061675309708*^9, 3.520061693042362*^9}, 
   3.520067192343875*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1173, 695},
WindowMargins->{{Automatic, 38}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 99, 1, 67, "Section"],
Cell[669, 25, 1251, 26, 42, "Text"],
Cell[1923, 53, 1110, 27, 63, "Text"],
Cell[3036, 82, 1280, 28, 44, "Text"],
Cell[4319, 112, 1121, 26, 45, "Text"],
Cell[CellGroupData[{
Cell[5465, 142, 96, 1, 34, "Subsection"],
Cell[5564, 145, 335, 5, 26, "Text"],
Cell[CellGroupData[{
Cell[5924, 154, 128, 1, 24, "Subsubsection"],
Cell[6055, 157, 2601, 61, 291, "Text"],
Cell[8659, 220, 444, 9, 26, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9140, 234, 108, 1, 24, "Subsubsection"],
Cell[9251, 237, 613, 12, 74, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9901, 254, 126, 1, 24, "Subsubsection"],
Cell[10030, 257, 296, 6, 26, "Text"],
Cell[10329, 265, 365, 8, 26, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10731, 278, 120, 1, 24, "Subsubsection"],
Cell[10854, 281, 755, 17, 26, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11646, 303, 97, 1, 24, "Subsubsection"],
Cell[11746, 306, 186, 5, 64, "Text"],
Cell[11935, 313, 376, 9, 63, "Text"],
Cell[12314, 324, 326, 8, 63, "Text"],
Cell[12643, 334, 763, 20, 64, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13467, 361, 128, 2, 67, "Section"],
Cell[13598, 365, 445, 10, 26, "Text"],
Cell[14046, 377, 315, 8, 52, "Text"],
Cell[14364, 387, 643, 19, 81, "Input"],
Cell[15010, 408, 255, 7, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15302, 420, 121, 1, 67, "Section"],
Cell[15426, 423, 895, 19, 48, "Text"],
Cell[16324, 444, 488, 13, 44, "Text"],
Cell[16815, 459, 649, 16, 49, "Input"],
Cell[17467, 477, 1438, 36, 47, "Input"],
Cell[18908, 515, 1091, 30, 135, "Input"],
Cell[CellGroupData[{
Cell[20024, 549, 2003, 50, 171, "Input"],
Cell[22030, 601, 11919, 204, 266, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33998, 811, 347, 9, 67, "Section"],
Cell[34348, 822, 2855, 72, 144, "Text"],
Cell[CellGroupData[{
Cell[37228, 898, 374, 8, 34, "Subsection"],
Cell[37605, 908, 552, 15, 68, "Text"],
Cell[CellGroupData[{
Cell[38182, 927, 308, 9, 28, "Subsubsection"],
Cell[38493, 938, 265, 8, 53, "Text"],
Cell[38761, 948, 1418, 41, 180, "Input"],
Cell[40182, 991, 1041, 28, 94, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41260, 1024, 302, 9, 27, "Subsubsection"],
Cell[41565, 1035, 263, 8, 52, "Text"],
Cell[41831, 1045, 1979, 57, 138, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43859, 1108, 322, 8, 34, "Subsection"],
Cell[44184, 1118, 1086, 23, 68, "Text"],
Cell[CellGroupData[{
Cell[45295, 1145, 411, 10, 28, "Subsubsection"],
Cell[45709, 1157, 287, 9, 53, "Text"],
Cell[45999, 1168, 1464, 37, 48, "Input"],
Cell[47466, 1207, 9174, 245, 435, "Input"],
Cell[56643, 1454, 2055, 58, 188, "Input"],
Cell[58701, 1514, 2505, 76, 256, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61243, 1595, 534, 12, 27, "Subsubsection"],
Cell[61780, 1609, 221, 8, 52, "Text"],
Cell[62004, 1619, 998, 24, 47, "Input"],
Cell[63005, 1645, 13525, 343, 748, "Input"],
Cell[76533, 1990, 2007, 57, 187, "Input"],
Cell[78543, 2049, 2484, 76, 241, "Text"],
Cell[81030, 2127, 1354, 39, 147, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82445, 2173, 487, 11, 67, "Section"],
Cell[82935, 2186, 639, 16, 68, "Text"],
Cell[83577, 2204, 1490, 38, 49, "Input"],
Cell[85070, 2244, 998, 28, 117, "Text"],
Cell[86071, 2274, 680, 16, 46, "Input"],
Cell[86754, 2292, 9165, 236, 402, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95956, 2533, 354, 5, 67, "Section"],
Cell[CellGroupData[{
Cell[96335, 2542, 113, 1, 34, "Subsection"],
Cell[96451, 2545, 1017, 29, 100, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97505, 2579, 283, 3, 34, "Subsection"],
Cell[97791, 2584, 782, 21, 68, "Text"],
Cell[CellGroupData[{
Cell[98598, 2609, 308, 9, 28, "Subsubsection"],
Cell[98909, 2620, 388, 12, 55, "Text"],
Cell[99300, 2634, 1179, 31, 107, "Input"],
Cell[100482, 2667, 943, 25, 79, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101462, 2697, 302, 9, 27, "Subsubsection"],
Cell[101767, 2708, 388, 12, 54, "Text"],
Cell[102158, 2722, 1567, 46, 133, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103774, 2774, 231, 3, 34, "Subsection"],
Cell[104008, 2779, 1269, 28, 68, "Text"],
Cell[CellGroupData[{
Cell[105302, 2811, 461, 13, 30, "Subsubsection"],
Cell[105766, 2826, 413, 13, 55, "Text"],
Cell[106182, 2841, 1642, 42, 65, "Input"],
Cell[107827, 2885, 4242, 108, 205, "Input"],
Cell[112072, 2995, 432, 11, 62, "Input"],
Cell[112507, 3008, 815, 26, 63, "Input"],
Cell[113325, 3036, 773, 16, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114135, 3057, 904, 21, 29, "Subsubsection"],
Cell[115042, 3080, 632, 17, 55, "Text"],
Cell[115677, 3099, 1181, 30, 47, "Input"],
Cell[116861, 3131, 3929, 96, 168, "Input"],
Cell[120793, 3229, 432, 11, 62, "Input"],
Cell[121228, 3242, 815, 26, 63, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122092, 3274, 411, 5, 34, "Subsection"],
Cell[122506, 3281, 437, 11, 52, "Text"],
Cell[122946, 3294, 8149, 220, 445, "Input"],
Cell[131098, 3516, 137, 2, 43, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131284, 3524, 500, 8, 89, "Section"],
Cell[131787, 3534, 2024, 51, 102, "Text"],
Cell[CellGroupData[{
Cell[133836, 3589, 282, 5, 34, "Subsection"],
Cell[CellGroupData[{
Cell[134143, 3598, 192, 2, 24, "Subsubsection"],
Cell[134338, 3602, 340, 6, 26, "Text"],
Cell[CellGroupData[{
Cell[134703, 3612, 3441, 70, 118, "Input"],
Cell[138147, 3684, 1998, 40, 70, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140182, 3729, 2459, 59, 88, "Input"],
Cell[CellGroupData[{
Cell[142666, 3792, 1254, 30, 70, "Print"],
Cell[143923, 3824, 1252, 30, 70, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145224, 3860, 1183, 33, 154, "Input"],
Cell[CellGroupData[{
Cell[146432, 3897, 1633, 40, 90, "Print"],
Cell[148068, 3939, 1570, 38, 90, "Print"]
}, Open  ]]
}, Open  ]],
Cell[149665, 3981, 1268, 30, 58, "Input"],
Cell[150936, 4013, 732, 16, 43, "Input"],
Cell[CellGroupData[{
Cell[151693, 4033, 2899, 70, 122, "Input"],
Cell[154595, 4105, 22057, 368, 253, "Output"],
Cell[CellGroupData[{
Cell[176677, 4477, 453, 6, 20, "Print"],
Cell[177133, 4485, 3453, 87, 48, "Print"],
Cell[180589, 4574, 620, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[181236, 4590, 899, 23, 73, "Input"],
Cell[CellGroupData[{
Cell[182160, 4617, 1276, 37, 73, "Input"],
Cell[183439, 4656, 1665, 37, 70, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185165, 4700, 335, 4, 34, "Subsection"],
Cell[CellGroupData[{
Cell[185525, 4708, 104, 1, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[185654, 4713, 2371, 57, 132, "Input"],
Cell[188028, 4772, 918, 13, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188995, 4791, 219, 3, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[189239, 4798, 2539, 61, 124, "Input"],
Cell[191781, 4861, 1824, 42, 55, "Output"],
Cell[193608, 4905, 1408, 31, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195065, 4942, 308, 5, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[195398, 4951, 2946, 73, 124, "Input"],
Cell[198347, 5026, 3698, 96, 76, "Output"],
Cell[202048, 5124, 1385, 35, 53, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203482, 5165, 182, 4, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[203689, 5173, 3280, 81, 299, "Input"],
Cell[206972, 5256, 8807, 155, 256, "Output"],
Cell[CellGroupData[{
Cell[215804, 5415, 407, 6, 23, "Print"],
Cell[216214, 5423, 317, 5, 22, "Print"],
Cell[216534, 5430, 381, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216976, 5442, 129, 3, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[217130, 5449, 3669, 98, 308, "Input"],
Cell[220802, 5549, 267, 4, 27, "Output"],
Cell[221072, 5555, 13955, 243, 256, "Output"],
Cell[CellGroupData[{
Cell[235052, 5802, 286, 4, 20, "Print"],
Cell[235341, 5808, 317, 4, 20, "Print"],
Cell[235661, 5814, 314, 4, 20, "Print"],
Cell[235978, 5820, 316, 4, 20, "Print"],
Cell[236297, 5826, 387, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

